Search for the radiative $\Xi_b^-\to\Xi^-\gamma$ decay

The first search for the rare radiative decay $\Xi_b^- \to \Xi^- \gamma$ is performed using data collected by the LHCb experiment in proton-proton collisions at a center-of-mass energy of 13 TeV, corresponding to an integrated luminosity of 5.4 fb$^{-1}$. The $\Xi_b- \to \Xi^- J/\psi$ channel is used as normalization. No $\Xi_b^- \to \Xi^- \gamma$ signal is found and an upper limit of $\mathcal{B}(\Xi_b^- \to \Xi^- \gamma) < 1.3 \times 10^{-4}$ at 95% confidence level is obtained.

==> figs/Fig2.C <==
void Xi_M()
{
//=========Macro generated from canvas: cXi/
//=========  (Wed Aug  4 18:42:06 2021) by ROOT version 6.20/06
   TCanvas *cXi = new TCanvas("cXi", "",67,57,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cXi->Range(1273.728,-23311.32,1361.383,122384.5);
   cXi->SetFillColor(0);
   cXi->SetBorderMode(0);
   cXi->SetBorderSize(2);
   cXi->SetTickx(1);
   cXi->SetTicky(1);
   cXi->SetLeftMargin(0.14);
   cXi->SetRightMargin(0.05);
   cXi->SetTopMargin(0.08);
   cXi->SetBottomMargin(0.16);
   cXi->SetFrameLineWidth(2);
   cXi->SetFrameBorderMode(0);
   cXi->SetFrameLineWidth(2);
   cXi->SetFrameBorderMode(0);
   
   TH1F *hXi__1 = new TH1F("hXi__1","Xi_M {((((((((((((((abs(Lambda_M - 1115.6) < 12))&&(Lambda_PT > 1500))&&(Lambda_IP_OWNPV > 0.15))&&(Lambda_FD_OWNPV > 50))&&(p_TRACK_GhostProb < 0.2))&&(p_ProbNNp > 0.2))&&(pi_Xi_TRACK_GhostProb < 0.2))&&(pi_Xi_ProbNNpi > 0.2))&&(pi_Xi_TRACK_FirstMeasurementZ < 400))&&(pi_Lambda_TRACK_GhostProb < 0.2))&&(pi_Lambda_ProbNNpi > 0.2))&&(pi_Lambda_IPCHI2_OWNPV > 150))&&(pi_Lambda_PT > 250))&&((XiB_L0PhotonDecision_TOS || XiB_L0ElectronDecision_TOS) && (XiB_Hlt1TrackMVADecision_TOS==1 || XiB_Hlt1TwoTrackMVADecision_TOS==1) && XiB_Hlt2RadiativeHypb2L0HGammaXiDecision_TOS==1)}",100,1286,1357);
   hXi__1->SetBinContent(9,486);
   hXi__1->SetBinContent(10,511);
   hXi__1->SetBinContent(11,489);
   hXi__1->SetBinContent(12,459);
   hXi__1->SetBinContent(13,443);
   hXi__1->SetBinContent(14,394);
   hXi__1->SetBinContent(15,436);
   hXi__1->SetBinContent(16,444);
   hXi__1->SetBinContent(17,411);
   hXi__1->SetBinContent(18,416);
   hXi__1->SetBinContent(19,418);
   hXi__1->SetBinContent(20,399);
   hXi__1->SetBinContent(21,382);
   hXi__1->SetBinContent(22,419);
   hXi__1->SetBinContent(23,449);
   hXi__1->SetBinContent(24,360);
   hXi__1->SetBinContent(25,400);
   hXi__1->SetBinContent(26,426);
   hXi__1->SetBinContent(27,465);
   hXi__1->SetBinContent(28,415);
   hXi__1->SetBinContent(29,466);
   hXi__1->SetBinContent(30,525);
   hXi__1->SetBinContent(31,534);
   hXi__1->SetBinContent(32,595);
   hXi__1->SetBinContent(33,707);
   hXi__1->SetBinContent(34,840);
   hXi__1->SetBinContent(35,917);
   hXi__1->SetBinContent(36,1111);
   hXi__1->SetBinContent(37,1384);
   hXi__1->SetBinContent(38,1679);
   hXi__1->SetBinContent(39,2101);
   hXi__1->SetBinContent(40,2672);
   hXi__1->SetBinContent(41,3527);
   hXi__1->SetBinContent(42,4841);
   hXi__1->SetBinContent(43,6785);
   hXi__1->SetBinContent(44,10048);
   hXi__1->SetBinContent(45,15072);
   hXi__1->SetBinContent(46,22767);
   hXi__1->SetBinContent(47,34969);
   hXi__1->SetBinContent(48,51694);
   hXi__1->SetBinContent(49,73397);
   hXi__1->SetBinContent(50,93197);
   hXi__1->SetBinContent(51,105456);
   hXi__1->SetBinContent(52,101816);
   hXi__1->SetBinContent(53,85729);
   hXi__1->SetBinContent(54,63267);
   hXi__1->SetBinContent(55,43337);
   hXi__1->SetBinContent(56,28381);
   hXi__1->SetBinContent(57,18368);
   hXi__1->SetBinContent(58,12053);
   hXi__1->SetBinContent(59,7989);
   hXi__1->SetBinContent(60,5456);
   hXi__1->SetBinContent(61,3725);
   hXi__1->SetBinContent(62,2718);
   hXi__1->SetBinContent(63,2036);
   hXi__1->SetBinContent(64,1547);
   hXi__1->SetBinContent(65,1285);
   hXi__1->SetBinContent(66,921);
   hXi__1->SetBinContent(67,674);
   hXi__1->SetBinContent(68,626);
   hXi__1->SetBinContent(69,540);
   hXi__1->SetBinContent(70,422);
   hXi__1->SetBinContent(71,417);
   hXi__1->SetBinContent(72,337);
   hXi__1->SetBinContent(73,290);
   hXi__1->SetBinContent(74,309);
   hXi__1->SetBinContent(75,252);
   hXi__1->SetBinContent(76,237);
   hXi__1->SetBinContent(77,245);
   hXi__1->SetBinContent(78,236);
   hXi__1->SetBinContent(79,232);
   hXi__1->SetBinContent(80,248);
   hXi__1->SetBinContent(81,209);
   hXi__1->SetBinContent(82,214);
   hXi__1->SetBinContent(83,196);
   hXi__1->SetBinContent(84,181);
   hXi__1->SetBinContent(85,208);
   hXi__1->SetBinContent(86,211);
   hXi__1->SetBinContent(87,178);
   hXi__1->SetBinContent(88,207);
   hXi__1->SetBinContent(89,200);
   hXi__1->SetBinContent(90,227);
   hXi__1->SetBinContent(91,207);
   hXi__1->SetBinContent(92,204);
   hXi__1->SetBinContent(93,117);
   hXi__1->SetEntries(830158);
   hXi__1->SetStats(0);
   hXi__1->SetLineWidth(2);
   hXi__1->SetMarkerStyle(20);
   hXi__1->GetXaxis()->SetTitle("#it{m(#pi^{#minus}#pi^{#minus}p)} [MeV/#it{c}^{2}]");
   hXi__1->GetXaxis()->SetRange(1,100);
   hXi__1->GetXaxis()->SetNdivisions(505);
   hXi__1->GetXaxis()->SetLabelFont(132);
   hXi__1->GetXaxis()->SetLabelOffset(0.01);
   hXi__1->GetXaxis()->SetLabelSize(0.06);
   hXi__1->GetXaxis()->SetTitleSize(0.072);
   hXi__1->GetXaxis()->SetTitleOffset(0.95);
   hXi__1->GetXaxis()->SetTitleFont(132);
   hXi__1->GetYaxis()->SetTitle("Candidates/ (0.71 MeV/#it{c}^{2})");
   hXi__1->GetYaxis()->SetLabelFont(132);
   hXi__1->GetYaxis()->SetLabelOffset(0.01);
   hXi__1->GetYaxis()->SetLabelSize(0.06);
   hXi__1->GetYaxis()->SetTitleSize(0.072);
   hXi__1->GetYaxis()->SetTitleOffset(0.95);
   hXi__1->GetYaxis()->SetTitleFont(132);
   hXi__1->GetZaxis()->SetLabelFont(132);
   hXi__1->GetZaxis()->SetLabelSize(0.06);
   hXi__1->GetZaxis()->SetTitleSize(0.072);
   hXi__1->GetZaxis()->SetTitleOffset(1.2);
   hXi__1->GetZaxis()->SetTitleFont(132);
   hXi__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.16,0.75,0.29,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("5.4 fb^{#minus 1}");
   pt->Draw();
   cXi->Modified();
   cXi->cd();
   cXi->SetSelected(cXi);
}


==> figs/Fig3a.C <==
void XiBLLL_Full_PhysH1()
{
//=========Macro generated from canvas: c1/
//=========  (Wed Aug  4 18:36:10 2021) by ROOT version 6.20/06
   TCanvas *c1 = new TCanvas("c1", "",67,57,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(4790.741,-1.782602,6642.593,9.358659);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_15538500__1 = new TH1D("frame_15538500__1","",25,5050,6550);
   frame_15538500__1->SetBinContent(1,8.801596);
   frame_15538500__1->SetMaximum(8.801596);
   frame_15538500__1->SetEntries(1);
   frame_15538500__1->SetDirectory(0);
   frame_15538500__1->SetStats(0);
   frame_15538500__1->SetLineWidth(2);
   frame_15538500__1->SetMarkerStyle(20);
   frame_15538500__1->GetXaxis()->SetTitle("#it{m(#pi^{#minus}#pi^{#minus}p#gamma)} [MeV/#it{c}^{2}]");
   frame_15538500__1->GetXaxis()->SetNdivisions(505);
   frame_15538500__1->GetXaxis()->SetLabelFont(132);
   frame_15538500__1->GetXaxis()->SetLabelOffset(0.01);
   frame_15538500__1->GetXaxis()->SetLabelSize(0.06);
   frame_15538500__1->GetXaxis()->SetTitleSize(0.072);
   frame_15538500__1->GetXaxis()->SetTitleOffset(0.95);
   frame_15538500__1->GetXaxis()->SetTitleFont(132);
   frame_15538500__1->GetYaxis()->SetTitle("Candidates / ( 60 MeV/#it{c}^{2})");
   frame_15538500__1->GetYaxis()->SetLabelFont(132);
   frame_15538500__1->GetYaxis()->SetLabelOffset(0.01);
   frame_15538500__1->GetYaxis()->SetLabelSize(0.06);
   frame_15538500__1->GetYaxis()->SetTitleSize(0.072);
   frame_15538500__1->GetYaxis()->SetTitleOffset(0.8);
   frame_15538500__1->GetYaxis()->SetTitleFont(132);
   frame_15538500__1->GetZaxis()->SetLabelFont(132);
   frame_15538500__1->GetZaxis()->SetLabelSize(0.06);
   frame_15538500__1->GetZaxis()->SetTitleSize(0.072);
   frame_15538500__1->GetZaxis()->SetTitleOffset(1.2);
   frame_15538500__1->GetZaxis()->SetTitleFont(132);
   frame_15538500__1->Draw("FUNC");
   
   Double_t h_combData_Cut[sample==sample::Phys]_fx3001[25] = {
   5080,
   5140,
   5200,
   5260,
   5320,
   5380,
   5440,
   5500,
   5560,
   5620,
   5680,
   5740,
   5800,
   5860,
   5920,
   5980,
   6040,
   6100,
   6160,
   6220,
   6280,
   6340,
   6400,
   6460,
   6520};
   Double_t h_combData_Cut[sample==sample::Phys]_fy3001[25] = {
   4,
   4,
   3,
   5,
   1,
   2,
   1,
   3,
   4,
   0,
   2,
   0,
   3,
   3,
   2,
   0,
   2,
   4,
   4,
   2,
   0,
   4,
   2,
   1,
   2};
   Double_t h_combData_Cut[sample==sample::Phys]_felx3001[25] = {
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30};
   Double_t h_combData_Cut[sample==sample::Phys]_fely3001[25] = {
   1.914339,
   1.914339,
   1.632705,
   2.159691,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0,
   1.291815,
   0,
   1.632705,
   1.632705,
   1.291815,
   0,
   1.291815,
   1.914339,
   1.914339,
   1.291815,
   0,
   1.914339,
   1.291815,
   0.8272462,
   1.291815};
   Double_t h_combData_Cut[sample==sample::Phys]_fehx3001[25] = {
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30};
   Double_t h_combData_Cut[sample==sample::Phys]_fehy3001[25] = {
   3.162753,
   3.162753,
   2.918186,
   3.382473,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   1.147874,
   2.63786,
   1.147874,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   2.63786,
   3.162753,
   3.162753,
   2.63786,
   1.147874,
   3.162753,
   2.63786,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_combData_Cut[sample==sample::Phys]_fx3001,h_combData_Cut[sample==sample::Phys]_fy3001,h_combData_Cut[sample==sample::Phys]_felx3001,h_combData_Cut[sample==sample::Phys]_fehx3001,h_combData_Cut[sample==sample::Phys]_fely3001,h_combData_Cut[sample==sample::Phys]_fehy3001);
   grae->SetName("h_combData_Cut[sample==sample::Phys]");
   grae->SetTitle("Histogram of combData_plot__XiB_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001","Histogram of combData_plot__XiB_M",100,4900,6700);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->SetMinimum(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->SetMaximum(9.22072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::Phys]3001);
   
   grae->Draw("p");
   
   Double_t model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]_fx1[27] = {
   5050,
   5110,
   5170,
   5230,
   5290,
   5350,
   5410,
   5470,
   5530,
   5590,
   5650,
   5710,
   5770,
   5830,
   5890,
   5950,
   6010,
   6070,
   6130,
   6190,
   6250,
   6310,
   6370,
   6430,
   6490,
   6550,
   6550};
   Double_t model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]_fy1[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(27,model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]_fx1,model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]_fy1);
   graph->SetName("model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]");
   graph->SetTitle("Projection of Physics Model distribution");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1 = new TH1F("Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1","Projection of Physics Model distribution",100,4900,6700);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->SetMinimum(0);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->SetMaximum(1.1);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->SetDirectory(0);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->SetStats(0);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->SetLineWidth(2);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->SetMarkerStyle(20);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetNdivisions(505);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetXaxis()->SetTitleFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetYaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetYaxis()->SetTitleFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetZaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Phys_NormoBXiB_McB_CompoBsgl_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]1);
   
   graph->Draw("l");
   
   Double_t model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]_fx2[27] = {
   5050,
   5110,
   5170,
   5230,
   5290,
   5350,
   5410,
   5470,
   5530,
   5590,
   5650,
   5710,
   5770,
   5830,
   5890,
   5950,
   6010,
   6070,
   6130,
   6190,
   6250,
   6310,
   6370,
   6430,
   6490,
   6550,
   6550};
   Double_t model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]_fy2[27] = {
   3.152649,
   3.088282,
   3.025229,
   2.963463,
   2.902958,
   2.843689,
   2.785629,
   2.728756,
   2.673043,
   2.618468,
   2.565007,
   2.512637,
   2.461337,
   2.411084,
   2.361857,
   2.313635,
   2.266398,
   2.220125,
   2.174797,
   2.130395,
   2.086899,
   2.044291,
   2.002553,
   1.961667,
   1.921616,
   1.882382,
   1.882382};
   graph = new TGraph(27,model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]_fx2,model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]_fy2);
   graph->SetName("model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]");
   graph->SetTitle("Projection of Physics Model distribution");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2 = new TH1F("Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2","Projection of Physics Model distribution",100,4900,6700);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->SetMinimum(1.755356);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->SetMaximum(3.279676);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->SetDirectory(0);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->SetStats(0);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->SetLineWidth(2);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->SetMarkerStyle(20);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetNdivisions(505);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetXaxis()->SetTitleFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetYaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetYaxis()->SetTitleFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetZaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Phys_NormoBXiB_McB_CompoBBkg_PhyscB_RangeoBR_PhyscB_NormRangeoBR_PhyscB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]2);
   
   graph->Draw("l");
   
   Double_t model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]_fx3[61] = {
   5050,
   5110,
   5170,
   5230,
   5290,
   5350,
   5410,
   5470,
   5500,
   5515,
   5530,
   5545,
   5560,
   5575,
   5590,
   5605,
   5620,
   5635,
   5650,
   5665,
   5680,
   5710,
   5725,
   5740,
   5747.5,
   5755,
   5762.5,
   5770,
   5777.5,
   5785,
   5792.5,
   5800,
   5807.5,
   5815,
   5822.5,
   5830,
   5837.5,
   5845,
   5860,
   5875,
   5890,
   5920,
   5935,
   5950,
   5965,
   5980,
   5995,
   6010,
   6025,
   6040,
   6070,
   6100,
   6130,
   6190,
   6250,
   6310,
   6370,
   6430,
   6490,
   6550,
   6550};
   Double_t model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]_fy3[61] = {
   3.141161,
   3.076637,
   3.0134,
   2.951412,
   2.890629,
   2.830988,
   2.772379,
   2.714473,
   2.685256,
   2.669733,
   2.648666,
   2.623536,
   2.594311,
   2.560011,
   2.519649,
   2.472335,
   2.417398,
   2.354537,
   2.283956,
   2.206492,
   2.123694,
   1.951827,
   1.869083,
   1.793249,
   1.759054,
   1.727905,
   1.700184,
   1.676229,
   1.656321,
   1.640682,
   1.629465,
   1.62275,
   1.620545,
   1.622783,
   1.629323,
   1.639957,
   1.654414,
   1.672367,
   1.717223,
   1.771142,
   1.830478,
   1.951411,
   2.007101,
   2.056734,
   2.099057,
   2.133073,
   2.156144,
   2.170544,
   2.17869,
   2.18227,
   2.180183,
   2.170382,
   2.156141,
   2.120882,
   2.081698,
   2.041282,
   2.000729,
   1.960517,
   1.920866,
   1.881879,
   1.881879};
   graph = new TGraph(61,model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]_fx3,model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]_fy3);
   graph->SetName("model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]");
   graph->SetTitle("Projection of Physics Model distribution");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3 = new TH1F("Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3","Projection of Physics Model distribution",100,4900,6700);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->SetMinimum(1.468484);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->SetMaximum(3.293223);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->SetDirectory(0);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->SetStats(0);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->SetLineWidth(2);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->SetMarkerStyle(20);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetNdivisions(505);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetXaxis()->SetTitleFont(132);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetYaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetYaxis()->SetTitleFont(132);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetZaxis()->SetLabelFont(132);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Phys_NormoBXiB_McB_RangeoBR_PhyscB_NormRangeoBR_PhyscB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]3);
   
   graph->Draw("l");
   
   Double_t h_combData_Cut[sample==sample::Phys]_fx3002[25] = {
   5080,
   5140,
   5200,
   5260,
   5320,
   5380,
   5440,
   5500,
   5560,
   5620,
   5680,
   5740,
   5800,
   5860,
   5920,
   5980,
   6040,
   6100,
   6160,
   6220,
   6280,
   6340,
   6400,
   6460,
   6520};
   Double_t h_combData_Cut[sample==sample::Phys]_fy3002[25] = {
   4,
   4,
   3,
   5,
   1,
   2,
   1,
   3,
   4,
   0,
   2,
   0,
   3,
   3,
   2,
   0,
   2,
   4,
   4,
   2,
   0,
   4,
   2,
   1,
   2};
   Double_t h_combData_Cut[sample==sample::Phys]_felx3002[25] = {
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30};
   Double_t h_combData_Cut[sample==sample::Phys]_fely3002[25] = {
   1.914339,
   1.914339,
   1.632705,
   2.159691,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0,
   1.291815,
   0,
   1.632705,
   1.632705,
   1.291815,
   0,
   1.291815,
   1.914339,
   1.914339,
   1.291815,
   0,
   1.914339,
   1.291815,
   0.8272462,
   1.291815};
   Double_t h_combData_Cut[sample==sample::Phys]_fehx3002[25] = {
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30};
   Double_t h_combData_Cut[sample==sample::Phys]_fehy3002[25] = {
   3.162753,
   3.162753,
   2.918186,
   3.382473,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   1.147874,
   2.63786,
   1.147874,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   2.63786,
   3.162753,
   3.162753,
   2.63786,
   1.147874,
   3.162753,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(25,h_combData_Cut[sample==sample::Phys]_fx3002,h_combData_Cut[sample==sample::Phys]_fy3002,h_combData_Cut[sample==sample::Phys]_felx3002,h_combData_Cut[sample==sample::Phys]_fehx3002,h_combData_Cut[sample==sample::Phys]_fely3002,h_combData_Cut[sample==sample::Phys]_fehy3002);
   grae->SetName("h_combData_Cut[sample==sample::Phys]");
   grae->SetTitle("Histogram of combData_plot__XiB_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002","Histogram of combData_plot__XiB_M",100,4900,6700);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->SetMinimum(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->SetMaximum(9.22072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLPhyscB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::Phys]3002);
   
   grae->Draw("p");
   
   TH1D *frame_15538500__2 = new TH1D("frame_15538500__2","",25,5050,6550);
   frame_15538500__2->SetBinContent(1,8.801596);
   frame_15538500__2->SetMaximum(8.801596);
   frame_15538500__2->SetEntries(1);
   frame_15538500__2->SetDirectory(0);
   frame_15538500__2->SetStats(0);
   frame_15538500__2->SetLineWidth(2);
   frame_15538500__2->SetMarkerStyle(20);
   frame_15538500__2->GetXaxis()->SetTitle("#it{m(#pi^{#minus}#pi^{#minus}p#gamma)} [MeV/#it{c}^{2}]");
   frame_15538500__2->GetXaxis()->SetNdivisions(505);
   frame_15538500__2->GetXaxis()->SetLabelFont(132);
   frame_15538500__2->GetXaxis()->SetLabelOffset(0.01);
   frame_15538500__2->GetXaxis()->SetLabelSize(0.06);
   frame_15538500__2->GetXaxis()->SetTitleSize(0.072);
   frame_15538500__2->GetXaxis()->SetTitleOffset(0.95);
   frame_15538500__2->GetXaxis()->SetTitleFont(132);
   frame_15538500__2->GetYaxis()->SetTitle("Candidates / ( 60 MeV/#it{c}^{2})");
   frame_15538500__2->GetYaxis()->SetLabelFont(132);
   frame_15538500__2->GetYaxis()->SetLabelOffset(0.01);
   frame_15538500__2->GetYaxis()->SetLabelSize(0.06);
   frame_15538500__2->GetYaxis()->SetTitleSize(0.072);
   frame_15538500__2->GetYaxis()->SetTitleOffset(0.8);
   frame_15538500__2->GetYaxis()->SetTitleFont(132);
   frame_15538500__2->GetZaxis()->SetLabelFont(132);
   frame_15538500__2->GetZaxis()->SetLabelSize(0.06);
   frame_15538500__2->GetZaxis()->SetTitleSize(0.072);
   frame_15538500__2->GetZaxis()->SetTitleOffset(1.2);
   frame_15538500__2->GetZaxis()->SetTitleFont(132);
   frame_15538500__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[sample==sample::Phys]","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Phys_Norm[XiB_M]_Comp[sgl_Phys]_Range[R_Phys]_NormRange[R_Phys]","Signal","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Phys_Norm[XiB_M]_Comp[Bkg_Phys]_Range[R_Phys]_NormRange[R_Phys]","Background","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Phys_Norm[XiB_M]_Range[R_Phys]_NormRange[R_Phys]","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.16,0.8,0.29,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("5.4 fb^{#minus 1}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3b.C <==
void XiBLLL_Full_Norm_H1()
{
//=========Macro generated from canvas: c1/
//=========  (Wed Aug  4 18:36:35 2021) by ROOT version 6.20/06
   TCanvas *c1 = new TCanvas("c1", "",67,57,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(5584.691,-71.52537,5979.753,375.5082);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_242a8010__3 = new TH1D("frame_242a8010__3","",80,5640,5960);
   frame_242a8010__3->SetBinContent(1,353.1565);
   frame_242a8010__3->SetMaximum(353.1565);
   frame_242a8010__3->SetEntries(1);
   frame_242a8010__3->SetDirectory(0);
   frame_242a8010__3->SetStats(0);
   frame_242a8010__3->SetLineWidth(2);
   frame_242a8010__3->SetMarkerStyle(20);
   frame_242a8010__3->GetXaxis()->SetTitle("#it{m(#pi^{#minus}#pi^{#minus}p#mu^{+}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_242a8010__3->GetXaxis()->SetNdivisions(505);
   frame_242a8010__3->GetXaxis()->SetLabelFont(132);
   frame_242a8010__3->GetXaxis()->SetLabelOffset(0.01);
   frame_242a8010__3->GetXaxis()->SetLabelSize(0.06);
   frame_242a8010__3->GetXaxis()->SetTitleSize(0.072);
   frame_242a8010__3->GetXaxis()->SetTitleOffset(0.95);
   frame_242a8010__3->GetXaxis()->SetTitleFont(132);
   frame_242a8010__3->GetYaxis()->SetTitle("Candidates / ( 4 MeV/#it{c}^{2})");
   frame_242a8010__3->GetYaxis()->SetLabelFont(132);
   frame_242a8010__3->GetYaxis()->SetLabelOffset(0.01);
   frame_242a8010__3->GetYaxis()->SetLabelSize(0.06);
   frame_242a8010__3->GetYaxis()->SetTitleSize(0.072);
   frame_242a8010__3->GetYaxis()->SetTitleOffset(0.8);
   frame_242a8010__3->GetYaxis()->SetTitleFont(132);
   frame_242a8010__3->GetZaxis()->SetLabelFont(132);
   frame_242a8010__3->GetZaxis()->SetLabelSize(0.06);
   frame_242a8010__3->GetZaxis()->SetTitleSize(0.072);
   frame_242a8010__3->GetZaxis()->SetTitleOffset(1.2);
   frame_242a8010__3->GetZaxis()->SetTitleFont(132);
   frame_242a8010__3->Draw("FUNC");
   
   Double_t h_combData_Cut[sample==sample::Norm]_fx3003[80] = {
   5642,
   5646,
   5650,
   5654,
   5658,
   5662,
   5666,
   5670,
   5674,
   5678,
   5682,
   5686,
   5690,
   5694,
   5698,
   5702,
   5706,
   5710,
   5714,
   5718,
   5722,
   5726,
   5730,
   5734,
   5738,
   5742,
   5746,
   5750,
   5754,
   5758,
   5762,
   5766,
   5770,
   5774,
   5778,
   5782,
   5786,
   5790,
   5794,
   5798,
   5802,
   5806,
   5810,
   5814,
   5818,
   5822,
   5826,
   5830,
   5834,
   5838,
   5842,
   5846,
   5850,
   5854,
   5858,
   5862,
   5866,
   5870,
   5874,
   5878,
   5882,
   5886,
   5890,
   5894,
   5898,
   5902,
   5906,
   5910,
   5914,
   5918,
   5922,
   5926,
   5930,
   5934,
   5938,
   5942,
   5946,
   5950,
   5954,
   5958};
   Double_t h_combData_Cut[sample==sample::Norm]_fy3003[80] = {
   77,
   83,
   89,
   80,
   73,
   76,
   62,
   77,
   80,
   84,
   72,
   74,
   87,
   86,
   80,
   72,
   70,
   73,
   56,
   78,
   76,
   76,
   73,
   59,
   69,
   65,
   73,
   67,
   90,
   75,
   85,
   84,
   78,
   93,
   100,
   111,
   184,
   261,
   318,
   305,
   276,
   216,
   150,
   110,
   99,
   92,
   68,
   77,
   71,
   81,
   64,
   79,
   58,
   85,
   61,
   79,
   90,
   93,
   70,
   65,
   74,
   61,
   51,
   72,
   61,
   68,
   79,
   68,
   68,
   68,
   72,
   74,
   72,
   77,
   70,
   62,
   47,
   65,
   61,
   52};
   Double_t h_combData_Cut[sample==sample::Norm]_felx3003[80] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_combData_Cut[sample==sample::Norm]_fely3003[80] = {
   8.755868,
   9.092044,
   9.416226,
   8.925539,
   8.524388,
   8.698576,
   7.852713,
   8.755868,
   8.925539,
   9.146873,
   8.465529,
   8.582844,
   9.30942,
   9.255555,
   8.925539,
   8.465529,
   8.346566,
   8.524388,
   7.4609,
   8.812788,
   8.698576,
   8.698576,
   8.524388,
   7.659312,
   8.286444,
   8.041463,
   8.524388,
   8.164873,
   9.469177,
   8.640903,
   9.201374,
   9.146873,
   8.812788,
   9.626284,
   9.983255,
   10.04751,
   13.07387,
   15.66323,
   17.33956,
   16.97141,
   16.12077,
   14.20544,
   11.75765,
   10,
   9.933044,
   9.574201,
   8.225883,
   8.755868,
   8.406258,
   8.981384,
   7.979042,
   8.869343,
   7.593751,
   9.201374,
   7.788779,
   8.869343,
   9.469177,
   9.626284,
   8.346566,
   8.041463,
   8.582844,
   7.788779,
   7.117933,
   8.465529,
   7.788779,
   8.225883,
   8.869343,
   8.225883,
   8.225883,
   8.225883,
   8.465529,
   8.582844,
   8.465529,
   8.755868,
   8.346566,
   7.852713,
   6.831172,
   8.041463,
   7.788779,
   7.187836};
   Double_t h_combData_Cut[sample==sample::Norm]_fehx3003[80] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_combData_Cut[sample==sample::Norm]_fehy3003[80] = {
   9.812979,
   10.14705,
   10.46934,
   9.981567,
   9.583044,
   9.756061,
   8.916365,
   9.812979,
   9.981567,
   10.20155,
   9.524592,
   9.641101,
   10.36314,
   10.30959,
   9.981567,
   9.524592,
   9.406468,
   9.583044,
   8.527879,
   9.869531,
   9.756061,
   9.756061,
   9.583044,
   8.724565,
   9.346779,
   9.103628,
   9.583044,
   9.226102,
   10.522,
   9.698771,
   10.25573,
   10.20155,
   9.869531,
   10.67824,
   11.03336,
   11.04751,
   14.07387,
   16.66323,
   18.33956,
   17.97141,
   17.12077,
   15.20544,
   12.75765,
   11,
   10.9834,
   10.62644,
   9.28666,
   9.812979,
   9.465736,
   10.03706,
   9.041691,
   9.925725,
   8.659564,
   10.25573,
   8.852952,
   9.925725,
   10.522,
   10.67824,
   9.406468,
   9.103628,
   9.641101,
   8.852952,
   8.188122,
   9.524592,
   8.852952,
   9.28666,
   9.925725,
   9.28666,
   9.28666,
   9.28666,
   9.524592,
   9.641101,
   9.524592,
   9.812979,
   9.406468,
   8.916365,
   7.904289,
   9.103628,
   8.852952,
   8.257346};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,h_combData_Cut[sample==sample::Norm]_fx3003,h_combData_Cut[sample==sample::Norm]_fy3003,h_combData_Cut[sample==sample::Norm]_felx3003,h_combData_Cut[sample==sample::Norm]_fehx3003,h_combData_Cut[sample==sample::Norm]_fely3003,h_combData_Cut[sample==sample::Norm]_fehy3003);
   grae->SetName("h_combData_Cut[sample==sample::Norm]");
   grae->SetTitle("Histogram of combData_plot__XiB_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003","Histogram of combData_plot__XiB_M",100,5608,5992);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->SetMinimum(10.55175);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->SetMaximum(365.9566);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::Norm]3003);
   
   grae->Draw("p");
   
   Double_t model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]_fx4[128] = {
   5640,
   5644,
   5648,
   5652,
   5656,
   5660,
   5664,
   5668,
   5672,
   5676,
   5680,
   5684,
   5688,
   5692,
   5696,
   5700,
   5704,
   5708,
   5712,
   5716,
   5720,
   5724,
   5728,
   5732,
   5736,
   5740,
   5744,
   5748,
   5752,
   5756,
   5760,
   5764,
   5768,
   5770,
   5772,
   5774,
   5776,
   5777,
   5778,
   5779,
   5780,
   5781,
   5781.5,
   5782,
   5783,
   5784,
   5785,
   5786,
   5787,
   5788,
   5790,
   5791,
   5792,
   5792.5,
   5793,
   5793.5,
   5794,
   5794.5,
   5795,
   5795.5,
   5796,
   5796.5,
   5797,
   5797.5,
   5798,
   5798.5,
   5799,
   5799.5,
   5800,
   5800.5,
   5801,
   5801.5,
   5802,
   5803,
   5804,
   5806,
   5807,
   5808,
   5809,
   5810,
   5811,
   5812,
   5813,
   5813.5,
   5814,
   5815,
   5816,
   5817,
   5818,
   5819,
   5820,
   5822,
   5824,
   5828,
   5832,
   5836,
   5840,
   5844,
   5848,
   5852,
   5856,
   5860,
   5864,
   5868,
   5872,
   5876,
   5880,
   5884,
   5888,
   5892,
   5896,
   5900,
   5904,
   5908,
   5912,
   5916,
   5920,
   5924,
   5928,
   5932,
   5936,
   5940,
   5944,
   5948,
   5952,
   5956,
   5960,
   5960};
   Double_t model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]_fy4[128] = {
   0.009849798,
   0.01096597,
   0.01224171,
   0.01370481,
   0.01538883,
   0.01733448,
   0.01959141,
   0.02222051,
   0.02529686,
   0.02891365,
   0.03318731,
   0.03826426,
   0.04433008,
   0.05162177,
   0.06044463,
   0.07119546,
   0.08439502,
   0.100734,
   0.1211387,
   0.146867,
   0.1796495,
   0.2219026,
   0.2770537,
   0.3500505,
   0.4481749,
   0.5823781,
   0.7695303,
   1.036337,
   1.426393,
   2.013431,
   2.927348,
   4.408218,
   6.925706,
   8.845936,
   11.46401,
   15.10218,
   20.26808,
   23.66356,
   27.78575,
   32.82674,
   39.03989,
   46.76301,
   51.32741,
   56.45182,
   68.26543,
   81.51199,
   96.05479,
   111.7104,
   128.2168,
   145.2357,
   179.1269,
   195.0383,
   209.583,
   216.1861,
   222.2639,
   227.7609,
   232.6263,
   236.8141,
   240.2844,
   243.0037,
   244.9455,
   246.0907,
   246.428,
   245.9542,
   244.6739,
   242.5997,
   239.752,
   236.1583,
   231.8535,
   226.8784,
   221.2799,
   215.1097,
   208.4238,
   193.7446,
   177.7414,
   143.793,
   126.8025,
   110.3556,
   94.78472,
   80.34503,
   67.21352,
   55.4921,
   45.21501,
   40.69934,
   36.72343,
   30.10893,
   24.90044,
   20.75699,
   17.42973,
   14.73473,
   12.53433,
   9.225436,
   6.928242,
   4.111644,
   2.580252,
   1.693828,
   1.153949,
   0.8109659,
   0.5851863,
   0.4319773,
   0.3252488,
   0.249177,
   0.1938511,
   0.1528869,
   0.1220673,
   0.09854437,
   0.08035597,
   0.06612543,
   0.05487107,
   0.0458823,
   0.03863771,
   0.03274985,
   0.0279275,
   0.02394938,
   0.02064572,
   0.01788502,
   0.01556456,
   0.01360346,
   0.01193756,
   0.01051557,
   0.009296254,
   0.008246229,
   0.007338312,
   0.006550247,
   0.005863714,
   0.005263557,
   0.004737179,
   0.004737179};
   TGraph *graph = new TGraph(128,model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]_fx4,model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]_fy4);
   graph->SetName("model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]");
   graph->SetTitle("Projection of Norm Model distribution");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4 = new TH1F("Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4","Projection of Norm Model distribution",128,5608,5992);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->SetMinimum(0.004263461);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->SetMaximum(271.0703);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->SetDirectory(0);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->SetStats(0);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->SetLineWidth(2);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->SetMarkerStyle(20);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetNdivisions(505);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetXaxis()->SetTitleFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetYaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetYaxis()->SetTitleFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetZaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_NormoBXiB_McB_CompoBsgl_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]4);
   
   graph->Draw("l");
   
   Double_t model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]_fx5[82] = {
   5640,
   5644,
   5648,
   5652,
   5656,
   5660,
   5664,
   5668,
   5672,
   5676,
   5680,
   5684,
   5688,
   5692,
   5696,
   5700,
   5704,
   5708,
   5712,
   5716,
   5720,
   5724,
   5728,
   5732,
   5736,
   5740,
   5744,
   5748,
   5752,
   5756,
   5760,
   5764,
   5768,
   5772,
   5776,
   5780,
   5784,
   5788,
   5792,
   5796,
   5800,
   5804,
   5808,
   5812,
   5816,
   5820,
   5824,
   5828,
   5832,
   5836,
   5840,
   5844,
   5848,
   5852,
   5856,
   5860,
   5864,
   5868,
   5872,
   5876,
   5880,
   5884,
   5888,
   5892,
   5896,
   5900,
   5904,
   5908,
   5912,
   5916,
   5920,
   5924,
   5928,
   5932,
   5936,
   5940,
   5944,
   5948,
   5952,
   5956,
   5960,
   5960};
   Double_t model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]_fy5[82] = {
   78.1604,
   78.00133,
   77.84257,
   77.68414,
   77.52603,
   77.36825,
   77.21078,
   77.05364,
   76.89682,
   76.74031,
   76.58412,
   76.42826,
   76.2727,
   76.11747,
   75.96255,
   75.80795,
   75.65366,
   75.49968,
   75.34602,
   75.19267,
   75.03964,
   74.88691,
   74.7345,
   74.58239,
   74.4306,
   74.27911,
   74.12793,
   73.97706,
   73.8265,
   73.67625,
   73.52629,
   73.37665,
   73.22731,
   73.07827,
   72.92954,
   72.78111,
   72.63298,
   72.48515,
   72.33763,
   72.1904,
   72.04347,
   71.89685,
   71.75052,
   71.60449,
   71.45875,
   71.31332,
   71.16817,
   71.02333,
   70.87878,
   70.73452,
   70.59056,
   70.44689,
   70.30351,
   70.16042,
   70.01763,
   69.87512,
   69.73291,
   69.59099,
   69.44935,
   69.308,
   69.16694,
   69.02617,
   68.88568,
   68.74548,
   68.60557,
   68.46594,
   68.32659,
   68.18753,
   68.04875,
   67.91025,
   67.77204,
   67.6341,
   67.49645,
   67.35908,
   67.22198,
   67.08517,
   66.94863,
   66.81238,
   66.6764,
   66.54069,
   66.40526,
   66.40526};
   graph = new TGraph(82,model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]_fx5,model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]_fy5);
   graph->SetName("model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]");
   graph->SetTitle("Projection of Norm Model distribution");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5 = new TH1F("Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5","Projection of Norm Model distribution",100,5608,5992);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->SetMinimum(65.22975);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->SetMaximum(79.33592);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->SetDirectory(0);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->SetStats(0);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->SetLineWidth(2);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->SetMarkerStyle(20);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetNdivisions(505);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetXaxis()->SetTitleFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetYaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetYaxis()->SetTitleFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetZaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_NormoBXiB_McB_CompoBBkg_NormcB_RangeoBR_NormcB_NormRangeoBR_NormcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]5);
   
   graph->Draw("l");
   
   Double_t model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]_fx6[127] = {
   5640,
   5644,
   5648,
   5652,
   5656,
   5660,
   5664,
   5668,
   5672,
   5676,
   5680,
   5684,
   5688,
   5692,
   5696,
   5700,
   5704,
   5708,
   5712,
   5716,
   5720,
   5724,
   5728,
   5732,
   5736,
   5740,
   5744,
   5748,
   5752,
   5756,
   5760,
   5764,
   5768,
   5770,
   5772,
   5774,
   5776,
   5777,
   5778,
   5779,
   5780,
   5781,
   5781.5,
   5782,
   5783,
   5784,
   5785,
   5786,
   5787,
   5788,
   5790,
   5791,
   5792,
   5792.5,
   5793,
   5793.5,
   5794,
   5794.5,
   5795,
   5795.5,
   5796,
   5796.5,
   5797,
   5797.5,
   5798,
   5798.5,
   5799,
   5799.5,
   5800,
   5800.5,
   5801,
   5801.5,
   5802,
   5803,
   5804,
   5806,
   5807,
   5808,
   5809,
   5810,
   5811,
   5812,
   5813,
   5813.5,
   5814,
   5815,
   5816,
   5817,
   5818,
   5820,
   5822,
   5824,
   5828,
   5832,
   5836,
   5840,
   5844,
   5848,
   5852,
   5856,
   5860,
   5864,
   5868,
   5872,
   5876,
   5880,
   5884,
   5888,
   5892,
   5896,
   5900,
   5904,
   5908,
   5912,
   5916,
   5920,
   5924,
   5928,
   5932,
   5936,
   5940,
   5944,
   5948,
   5952,
   5956,
   5960,
   5960};
   Double_t model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]_fy6[127] = {
   78.17025,
   78.01229,
   77.85481,
   77.69785,
   77.54142,
   77.38558,
   77.23038,
   77.07586,
   76.92211,
   76.76922,
   76.61731,
   76.46652,
   76.31703,
   76.16909,
   76.02299,
   75.87914,
   75.73805,
   75.60042,
   75.46716,
   75.33954,
   75.21928,
   75.10881,
   75.01155,
   74.93244,
   74.87877,
   74.86149,
   74.89746,
   75.0134,
   75.25289,
   75.68968,
   76.45364,
   77.78487,
   80.15302,
   81.99869,
   84.54228,
   88.10605,
   93.19761,
   96.55596,
   100.641,
   105.6449,
   111.821,
   119.5071,
   124.0529,
   129.1588,
   140.9354,
   154.145,
   168.6508,
   184.2694,
   200.7389,
   217.7208,
   251.5382,
   267.4128,
   281.9206,
   288.5053,
   294.5647,
   300.0433,
   304.8903,
   309.0597,
   312.5116,
   315.2125,
   317.1359,
   318.2627,
   318.5817,
   318.0895,
   316.7908,
   314.6983,
   311.8322,
   308.2202,
   303.897,
   298.9036,
   293.2867,
   287.0982,
   280.3939,
   265.678,
   249.6383,
   215.6167,
   198.5895,
   182.1062,
   166.4987,
   152.0225,
   138.8545,
   127.0966,
   116.783,
   112.2491,
   108.255,
   101.6041,
   96.35919,
   92.17935,
   88.81573,
   83.84764,
   80.46614,
   78.09642,
   75.13497,
   73.45903,
   72.42835,
   71.74451,
   71.25785,
   70.8887,
   70.5924,
   70.34288,
   70.1243,
   69.92676,
   69.74387,
   69.57142,
   69.40655,
   69.2473,
   69.09229,
   68.94055,
   68.79136,
   68.64421,
   68.49869,
   68.35452,
   68.21148,
   68.06939,
   67.92814,
   67.7876,
   67.64771,
   67.50839,
   67.36959,
   67.23128,
   67.09342,
   66.95597,
   66.81893,
   66.68226,
   66.54595,
   66.41,
   66.41};
   graph = new TGraph(127,model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]_fx6,model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]_fy6);
   graph->SetName("model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]");
   graph->SetTitle("Projection of Norm Model distribution");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6 = new TH1F("Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6","Projection of Norm Model distribution",127,5608,5992);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->SetMinimum(41.19284);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->SetMaximum(343.7988);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->SetDirectory(0);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->SetStats(0);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->SetLineWidth(2);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->SetMarkerStyle(20);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetNdivisions(505);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetXaxis()->SetTitleFont(132);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetYaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetYaxis()->SetTitleFont(132);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetZaxis()->SetLabelFont(132);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_NormoBXiB_McB_RangeoBR_NormcB_NormRangeoBR_NormcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]6);
   
   graph->Draw("l");
   
   Double_t h_combData_Cut[sample==sample::Norm]_fx3004[80] = {
   5642,
   5646,
   5650,
   5654,
   5658,
   5662,
   5666,
   5670,
   5674,
   5678,
   5682,
   5686,
   5690,
   5694,
   5698,
   5702,
   5706,
   5710,
   5714,
   5718,
   5722,
   5726,
   5730,
   5734,
   5738,
   5742,
   5746,
   5750,
   5754,
   5758,
   5762,
   5766,
   5770,
   5774,
   5778,
   5782,
   5786,
   5790,
   5794,
   5798,
   5802,
   5806,
   5810,
   5814,
   5818,
   5822,
   5826,
   5830,
   5834,
   5838,
   5842,
   5846,
   5850,
   5854,
   5858,
   5862,
   5866,
   5870,
   5874,
   5878,
   5882,
   5886,
   5890,
   5894,
   5898,
   5902,
   5906,
   5910,
   5914,
   5918,
   5922,
   5926,
   5930,
   5934,
   5938,
   5942,
   5946,
   5950,
   5954,
   5958};
   Double_t h_combData_Cut[sample==sample::Norm]_fy3004[80] = {
   77,
   83,
   89,
   80,
   73,
   76,
   62,
   77,
   80,
   84,
   72,
   74,
   87,
   86,
   80,
   72,
   70,
   73,
   56,
   78,
   76,
   76,
   73,
   59,
   69,
   65,
   73,
   67,
   90,
   75,
   85,
   84,
   78,
   93,
   100,
   111,
   184,
   261,
   318,
   305,
   276,
   216,
   150,
   110,
   99,
   92,
   68,
   77,
   71,
   81,
   64,
   79,
   58,
   85,
   61,
   79,
   90,
   93,
   70,
   65,
   74,
   61,
   51,
   72,
   61,
   68,
   79,
   68,
   68,
   68,
   72,
   74,
   72,
   77,
   70,
   62,
   47,
   65,
   61,
   52};
   Double_t h_combData_Cut[sample==sample::Norm]_felx3004[80] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_combData_Cut[sample==sample::Norm]_fely3004[80] = {
   8.755868,
   9.092044,
   9.416226,
   8.925539,
   8.524388,
   8.698576,
   7.852713,
   8.755868,
   8.925539,
   9.146873,
   8.465529,
   8.582844,
   9.30942,
   9.255555,
   8.925539,
   8.465529,
   8.346566,
   8.524388,
   7.4609,
   8.812788,
   8.698576,
   8.698576,
   8.524388,
   7.659312,
   8.286444,
   8.041463,
   8.524388,
   8.164873,
   9.469177,
   8.640903,
   9.201374,
   9.146873,
   8.812788,
   9.626284,
   9.983255,
   10.04751,
   13.07387,
   15.66323,
   17.33956,
   16.97141,
   16.12077,
   14.20544,
   11.75765,
   10,
   9.933044,
   9.574201,
   8.225883,
   8.755868,
   8.406258,
   8.981384,
   7.979042,
   8.869343,
   7.593751,
   9.201374,
   7.788779,
   8.869343,
   9.469177,
   9.626284,
   8.346566,
   8.041463,
   8.582844,
   7.788779,
   7.117933,
   8.465529,
   7.788779,
   8.225883,
   8.869343,
   8.225883,
   8.225883,
   8.225883,
   8.465529,
   8.582844,
   8.465529,
   8.755868,
   8.346566,
   7.852713,
   6.831172,
   8.041463,
   7.788779,
   7.187836};
   Double_t h_combData_Cut[sample==sample::Norm]_fehx3004[80] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_combData_Cut[sample==sample::Norm]_fehy3004[80] = {
   9.812979,
   10.14705,
   10.46934,
   9.981567,
   9.583044,
   9.756061,
   8.916365,
   9.812979,
   9.981567,
   10.20155,
   9.524592,
   9.641101,
   10.36314,
   10.30959,
   9.981567,
   9.524592,
   9.406468,
   9.583044,
   8.527879,
   9.869531,
   9.756061,
   9.756061,
   9.583044,
   8.724565,
   9.346779,
   9.103628,
   9.583044,
   9.226102,
   10.522,
   9.698771,
   10.25573,
   10.20155,
   9.869531,
   10.67824,
   11.03336,
   11.04751,
   14.07387,
   16.66323,
   18.33956,
   17.97141,
   17.12077,
   15.20544,
   12.75765,
   11,
   10.9834,
   10.62644,
   9.28666,
   9.812979,
   9.465736,
   10.03706,
   9.041691,
   9.925725,
   8.659564,
   10.25573,
   8.852952,
   9.925725,
   10.522,
   10.67824,
   9.406468,
   9.103628,
   9.641101,
   8.852952,
   8.188122,
   9.524592,
   8.852952,
   9.28666,
   9.925725,
   9.28666,
   9.28666,
   9.28666,
   9.524592,
   9.641101,
   9.524592,
   9.812979,
   9.406468,
   8.916365,
   7.904289,
   9.103628,
   8.852952,
   8.257346};
   grae = new TGraphAsymmErrors(80,h_combData_Cut[sample==sample::Norm]_fx3004,h_combData_Cut[sample==sample::Norm]_fy3004,h_combData_Cut[sample==sample::Norm]_felx3004,h_combData_Cut[sample==sample::Norm]_fehx3004,h_combData_Cut[sample==sample::Norm]_fely3004,h_combData_Cut[sample==sample::Norm]_fehy3004);
   grae->SetName("h_combData_Cut[sample==sample::Norm]");
   grae->SetTitle("Histogram of combData_plot__XiB_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004","Histogram of combData_plot__XiB_M",100,5608,5992);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->SetMinimum(10.55175);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->SetMaximum(365.9566);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLNormcB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::Norm]3004);
   
   grae->Draw("p");
   
   TH1D *frame_242a8010__4 = new TH1D("frame_242a8010__4","",80,5640,5960);
   frame_242a8010__4->SetBinContent(1,353.1565);
   frame_242a8010__4->SetMaximum(353.1565);
   frame_242a8010__4->SetEntries(1);
   frame_242a8010__4->SetDirectory(0);
   frame_242a8010__4->SetStats(0);
   frame_242a8010__4->SetLineWidth(2);
   frame_242a8010__4->SetMarkerStyle(20);
   frame_242a8010__4->GetXaxis()->SetTitle("#it{m(#pi^{#minus}#pi^{#minus}p#mu^{+}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_242a8010__4->GetXaxis()->SetNdivisions(505);
   frame_242a8010__4->GetXaxis()->SetLabelFont(132);
   frame_242a8010__4->GetXaxis()->SetLabelOffset(0.01);
   frame_242a8010__4->GetXaxis()->SetLabelSize(0.06);
   frame_242a8010__4->GetXaxis()->SetTitleSize(0.072);
   frame_242a8010__4->GetXaxis()->SetTitleOffset(0.95);
   frame_242a8010__4->GetXaxis()->SetTitleFont(132);
   frame_242a8010__4->GetYaxis()->SetTitle("Candidates / ( 4 MeV/#it{c}^{2})");
   frame_242a8010__4->GetYaxis()->SetLabelFont(132);
   frame_242a8010__4->GetYaxis()->SetLabelOffset(0.01);
   frame_242a8010__4->GetYaxis()->SetLabelSize(0.06);
   frame_242a8010__4->GetYaxis()->SetTitleSize(0.072);
   frame_242a8010__4->GetYaxis()->SetTitleOffset(0.8);
   frame_242a8010__4->GetYaxis()->SetTitleFont(132);
   frame_242a8010__4->GetZaxis()->SetLabelFont(132);
   frame_242a8010__4->GetZaxis()->SetLabelSize(0.06);
   frame_242a8010__4->GetZaxis()->SetTitleSize(0.072);
   frame_242a8010__4->GetZaxis()->SetTitleOffset(1.2);
   frame_242a8010__4->GetZaxis()->SetTitleFont(132);
   frame_242a8010__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[sample==sample::Norm]","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_Norm[XiB_M]_Comp[sgl_Norm]_Range[R_Norm]_NormRange[R_Norm]","Signal","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_Norm[XiB_M]_Comp[Bkg_Norm]_Range[R_Norm]_NormRange[R_Norm]","Background","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_Norm[XiB_M]_Range[R_Norm]_NormRange[R_Norm]","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.16,0.8,0.29,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("5.4 fb^{#minus 1}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4.C <==
void BF_VS_Ratio()
{
//=========Macro generated from canvas: BR/
//=========  (Wed Aug  4 18:40:17 2021) by ROOT version 6.20/06
   TCanvas *BR = new TCanvas("BR", "",67,57,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   BR->Range(-0.03902469,-0.0002105263,0.03258025,0.001105263);
   BR->SetFillColor(0);
   BR->SetBorderMode(0);
   BR->SetBorderSize(2);
   BR->SetTickx(1);
   BR->SetTicky(1);
   BR->SetLeftMargin(0.14);
   BR->SetRightMargin(0.05);
   BR->SetTopMargin(0.08);
   BR->SetBottomMargin(0.16);
   BR->SetFrameLineWidth(2);
   BR->SetFrameBorderMode(0);
   BR->SetFrameLineWidth(2);
   BR->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[501] = {
   7.063e-05,
   0.0002553705,
   0.000440111,
   0.0006248515,
   0.0008095921,
   0.0009943326,
   0.001179073,
   0.001363814,
   0.001548554,
   0.001733295,
   0.001918035,
   0.002102776,
   0.002287516,
   0.002472257,
   0.002656997,
   0.002841738,
   0.003026478,
   0.003211219,
   0.003395959,
   0.0035807,
   0.00376544,
   0.003950181,
   0.004134921,
   0.004319662,
   0.004504402,
   0.004689143,
   0.004873883,
   0.005058624,
   0.005243364,
   0.005428105,
   0.005612845,
   0.005797586,
   0.005982326,
   0.006167067,
   0.006351807,
   0.006536548,
   0.006721289,
   0.006906029,
   0.00709077,
   0.00727551,
   0.007460251,
   0.007644991,
   0.007829732,
   0.008014472,
   0.008199213,
   0.008383953,
   0.008568694,
   0.008753434,
   0.008938175,
   0.009122915,
   0.009307656,
   0.009492396,
   0.009677137,
   0.009861877,
   0.01004662,
   0.01023136,
   0.0104161,
   0.01060084,
   0.01078558,
   0.01097032,
   0.01115506,
   0.0113398,
   0.01152454,
   0.01170928,
   0.01189402,
   0.01207876,
   0.0122635,
   0.01244824,
   0.01263298,
   0.01281773,
   0.01300247,
   0.01318721,
   0.01337195,
   0.01355669,
   0.01374143,
   0.01392617,
   0.01411091,
   0.01429565,
   0.01448039,
   0.01466513,
   0.01484987,
   0.01503461,
   0.01521935,
   0.01540409,
   0.01558883,
   0.01577357,
   0.01595831,
   0.01614305,
   0.0163278,
   0.01651254,
   0.01669728,
   0.01688202,
   0.01706676,
   0.0172515,
   0.01743624,
   0.01762098,
   0.01780572,
   0.01799046,
   0.0181752,
   0.01835994,
   0.01854468,
   0.01872942,
   0.01891416,
   0.0190989,
   0.01928364,
   0.01946838,
   0.01965312,
   0.01983787,
   0.02002261,
   0.02020735,
   0.02039209,
   0.02057683,
   0.02076157,
   0.02094631,
   0.02113105,
   0.02131579,
   0.02150053,
   0.02168527,
   0.02187001,
   0.02205475,
   0.02223949,
   0.02242423,
   0.02260897,
   0.02279371,
   0.02297845,
   0.02316319,
   0.02334793,
   0.02353268,
   0.02371742,
   0.02390216,
   0.0240869,
   0.02427164,
   0.02445638,
   0.02464112,
   0.02482586,
   0.0250106,
   0.02519534,
   0.02538008,
   0.02556482,
   0.02574956,
   0.0259343,
   0.02611904,
   0.02630378,
   0.02648852,
   0.02667326,
   0.026858,
   0.02704275,
   0.02722749,
   0.02741223,
   0.02759697,
   0.02778171,
   0.02796645,
   0.02815119,
   0.02833593,
   0.02852067,
   0.02870541,
   0.02889015,
   0.02907489,
   0.02925963,
   0.02944437,
   0.02962911,
   0.02981385,
   0.02999859,
   0.03018333,
   0.03036807,
   0.03055281,
   0.03073756,
   0.0309223,
   0.03110704,
   0.03129178,
   0.03147652,
   0.03166126,
   0.031846,
   0.03203074,
   0.03221548,
   0.03240022,
   0.03258496,
   0.0327697,
   0.03295444,
   0.03313918,
   0.03332392,
   0.03350866,
   0.0336934,
   0.03387814,
   0.03406288,
   0.03424763,
   0.03443237,
   0.03461711,
   0.03480185,
   0.03498659,
   0.03517133,
   0.03535607,
   0.03554081,
   0.03572555,
   0.03591029,
   0.03609503,
   0.03627977,
   0.03646451,
   0.03664925,
   0.03683399,
   0.03701873,
   0.03720347,
   0.03738821,
   0.03757295,
   0.03775769,
   0.03794244,
   0.03812718,
   0.03831192,
   0.03849666,
   0.0386814,
   0.03886614,
   0.03905088,
   0.03923562,
   0.03942036,
   0.0396051,
   0.03978984,
   0.03997458,
   0.04015932,
   0.04034406,
   0.0405288,
   0.04071354,
   0.04089828,
   0.04108302,
   0.04126776,
   0.04145251,
   0.04163725,
   0.04182199,
   0.04200673,
   0.04219147,
   0.04237621,
   0.04256095,
   0.04274569,
   0.04293043,
   0.04311517,
   0.04329991,
   0.04348465,
   0.04366939,
   0.04385413,
   0.04403887,
   0.04422361,
   0.04440835,
   0.04459309,
   0.04477783,
   0.04496258,
   0.04514732,
   0.04533206,
   0.0455168,
   0.04570154,
   0.04588628,
   0.04607102,
   0.04625576,
   0.0464405,
   0.04662524,
   0.04680998,
   0.04699472,
   0.04717946,
   0.0473642,
   0.04754894,
   0.04773368,
   0.04791842,
   0.04810316,
   0.0482879,
   0.04847264,
   0.04865739,
   0.04884213,
   0.04902687,
   0.04921161,
   0.04939635,
   0.04958109,
   0.04976583,
   0.04995057,
   0.05013531,
   0.05032005,
   0.05050479,
   0.05068953,
   0.05087427,
   0.05105901,
   0.05124375,
   0.05142849,
   0.05161323,
   0.05179797,
   0.05198271,
   0.05216746,
   0.0523522,
   0.05253694,
   0.05272168,
   0.05290642,
   0.05309116,
   0.0532759,
   0.05346064,
   0.05364538,
   0.05383012,
   0.05401486,
   0.0541996,
   0.05438434,
   0.05456908,
   0.05475382,
   0.05493856,
   0.0551233,
   0.05530804,
   0.05549278,
   0.05567752,
   0.05586227,
   0.05604701,
   0.05623175,
   0.05641649,
   0.05660123,
   0.05678597,
   0.05697071,
   0.05715545,
   0.05734019,
   0.05752493,
   0.05770967,
   0.05789441,
   0.05807915,
   0.05826389,
   0.05844863,
   0.05863337,
   0.05881811,
   0.05900285,
   0.05918759,
   0.05937234,
   0.05955708,
   0.05974182,
   0.05992656,
   0.0601113,
   0.06029604,
   0.06048078,
   0.06066552,
   0.06085026,
   0.061035,
   0.06121974,
   0.06140448,
   0.06158922,
   0.06177396,
   0.0619587,
   0.06214344,
   0.06232818,
   0.06251292,
   0.06269766,
   0.0628824,
   0.06306715,
   0.06325189,
   0.06343663,
   0.06362137,
   0.06380611,
   0.06399085,
   0.06417559,
   0.06436033,
   0.06454507,
   0.06472981,
   0.06491455,
   0.06509929,
   0.06528403,
   0.06546877,
   0.06565351,
   0.06583825,
   0.06602299,
   0.06620773,
   0.06639247,
   0.06657722,
   0.06676196,
   0.0669467,
   0.06713144,
   0.06731618,
   0.06750092,
   0.06768566,
   0.0678704,
   0.06805514,
   0.06823988,
   0.06842462,
   0.06860936,
   0.0687941,
   0.06897884,
   0.06916358,
   0.06934832,
   0.06953306,
   0.0697178,
   0.06990254,
   0.07008729,
   0.07027203,
   0.07045677,
   0.07064151,
   0.07082625,
   0.07101099,
   0.07119573,
   0.07138047,
   0.07156521,
   0.07174995,
   0.07193469,
   0.07211943,
   0.07230417,
   0.07248891,
   0.07267365,
   0.07285839,
   0.07304313,
   0.07322787,
   0.07341261,
   0.07359735,
   0.0737821,
   0.07396684,
   0.07415158,
   0.07433632,
   0.07452106,
   0.0747058,
   0.07489054,
   0.07507528,
   0.07526002,
   0.07544476,
   0.0756295,
   0.07581424,
   0.07599898,
   0.07618372,
   0.07636846,
   0.0765532,
   0.07673794,
   0.07692268,
   0.07710742,
   0.07729217,
   0.07747691,
   0.07766165,
   0.07784639,
   0.07803113,
   0.07821587,
   0.07840061,
   0.07858535,
   0.07877009,
   0.07895483,
   0.07913957,
   0.07932431,
   0.07950905,
   0.07969379,
   0.07987853,
   0.08006327,
   0.08024801,
   0.08043275,
   0.08061749,
   0.08080223,
   0.08098698,
   0.08117172,
   0.08135646,
   0.0815412,
   0.08172594,
   0.08191068,
   0.08209542,
   0.08228016,
   0.0824649,
   0.08264964,
   0.08283438,
   0.08301912,
   0.08320386,
   0.0833886,
   0.08357334,
   0.08375808,
   0.08394282,
   0.08412756,
   0.0843123,
   0.08449705,
   0.08468179,
   0.08486653,
   0.08505127,
   0.08523601,
   0.08542075,
   0.08560549,
   0.08579023,
   0.08597497,
   0.08615971,
   0.08634445,
   0.08652919,
   0.08671393,
   0.08689867,
   0.08708341,
   0.08726815,
   0.08745289,
   0.08763763,
   0.08782237,
   0.08800711,
   0.08819186,
   0.0883766,
   0.08856134,
   0.08874608,
   0.08893082,
   0.08911556,
   0.0893003,
   0.08948504,
   0.08966978,
   0.08985452,
   0.09003926,
   0.090224,
   0.09040874,
   0.09059348,
   0.09077822,
   0.09096296,
   0.0911477,
   0.09133244,
   0.09151718,
   0.09170193,
   0.09188667,
   0.09207141,
   0.09225615,
   0.09244089};
   Double_t Graph0_fy1[501] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004};
   TGraph *graph = new TGraph(501,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","",501,-0.029,0.029);
   Graph_Graph01->SetMinimum(0);
   Graph_Graph01->SetMaximum(0.001);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{N}(#it{#Xi^{#minus}_{b}}#rightarrow#it{#Xi^{#minus}}#it{#gamma})/#it{N}(#it{#Xi^{#minus}_{b}}#rightarrow#it{#Xi^{#minus}}#it{J/#psi})");
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("#it{B}(#it{#Xi^{#minus}_{b}}#rightarrow#it{#Xi^{#minus}}#it{#gamma})");
   Graph_Graph01->GetYaxis()->SetNdivisions(2000510);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[1002] = {
   0.005485466,
   0.005712997,
   0.005940195,
   0.006167068,
   0.006393623,
   0.006619867,
   0.006845807,
   0.00707145,
   0.007320121,
   0.007568834,
   0.007817593,
   0.008090205,
   0.008387155,
   0.008660665,
   0.008934543,
   0.009233228,
   0.009507993,
   0.009783121,
   0.01008352,
   0.01035952,
   0.01063589,
   0.01091261,
   0.01118969,
   0.01144146,
   0.0117191,
   0.01197114,
   0.01224934,
   0.01250164,
   0.01275401,
   0.01300644,
   0.01325893,
   0.01351149,
   0.01376412,
   0.01401681,
   0.01426958,
   0.01449502,
   0.01474778,
   0.01497295,
   0.01522573,
   0.01545063,
   0.01567534,
   0.01592808,
   0.01615254,
   0.01637681,
   0.01660089,
   0.01682479,
   0.01704851,
   0.01727206,
   0.01749542,
   0.01771861,
   0.01794163,
   0.01816449,
   0.01838717,
   0.01860969,
   0.01883205,
   0.01905425,
   0.01927629,
   0.01949817,
   0.0197199,
   0.01994148,
   0.0201629,
   0.02038418,
   0.02060531,
   0.0208263,
   0.02104714,
   0.02126784,
   0.0214884,
   0.02170882,
   0.0219291,
   0.02214925,
   0.02236926,
   0.02258914,
   0.0228089,
   0.02302852,
   0.02324801,
   0.02346738,
   0.02368662,
   0.02390574,
   0.02412473,
   0.02434361,
   0.02456236,
   0.024781,
   0.02499952,
   0.02521792,
   0.02543621,
   0.02565438,
   0.02587244,
   0.02609039,
   0.02630823,
   0.02652596,
   0.02674358,
   0.02696109,
   0.0271785,
   0.0273958,
   0.027613,
   0.02783009,
   0.02804708,
   0.02826397,
   0.02848076,
   0.02869746,
   0.02891405,
   0.02913054,
   0.02934694,
   0.02956325,
   0.02977945,
   0.02999557,
   0.03021159,
   0.03042752,
   0.03064335,
   0.0308591,
   0.03107476,
   0.03129032,
   0.0315058,
   0.03172119,
   0.0319365,
   0.03215171,
   0.03236684,
   0.03258189,
   0.03279686,
   0.03301173,
   0.03322653,
   0.03344125,
   0.03365588,
   0.03387043,
   0.03408491,
   0.0342993,
   0.03451362,
   0.03472785,
   0.03494201,
   0.03515609,
   0.0353701,
   0.03558403,
   0.03579789,
   0.03601167,
   0.03622537,
   0.03643901,
   0.03665257,
   0.03686606,
   0.03707947,
   0.03729282,
   0.03750609,
   0.0377193,
   0.03793243,
   0.0381455,
   0.03835849,
   0.03857142,
   0.03878428,
   0.03899708,
   0.0392098,
   0.03942246,
   0.03963506,
   0.03984759,
   0.04006005,
   0.04027245,
   0.04048479,
   0.04069706,
   0.04090927,
   0.04112142,
   0.04133351,
   0.04154553,
   0.04175749,
   0.04196939,
   0.04218123,
   0.04239301,
   0.04260473,
   0.0428164,
   0.043028,
   0.04323954,
   0.04345103,
   0.04366246,
   0.04387383,
   0.04408514,
   0.04429639,
   0.04450759,
   0.04471874,
   0.04492983,
   0.04514086,
   0.04535184,
   0.04556276,
   0.04577363,
   0.04598445,
   0.04619521,
   0.04640592,
   0.04661657,
   0.04682718,
   0.04703773,
   0.04724823,
   0.04745867,
   0.04766907,
   0.04787941,
   0.04808971,
   0.04829995,
   0.04851014,
   0.04872029,
   0.04893038,
   0.04914043,
   0.04935042,
   0.04956037,
   0.04977027,
   0.04998012,
   0.05018992,
   0.05039967,
   0.05060938,
   0.05081904,
   0.05102866,
   0.05123822,
   0.05144774,
   0.05165722,
   0.05186665,
   0.05207603,
   0.05228537,
   0.05249466,
   0.05270391,
   0.05291312,
   0.05312228,
   0.05333139,
   0.05354046,
   0.05374949,
   0.05395848,
   0.05416742,
   0.05437632,
   0.05458517,
   0.05479399,
   0.05500276,
   0.05521149,
   0.05542018,
   0.05562883,
   0.05583743,
   0.05604599,
   0.05625452,
   0.056463,
   0.05667144,
   0.05687984,
   0.05708821,
   0.05729653,
   0.05750481,
   0.05771305,
   0.05792126,
   0.05812942,
   0.05833755,
   0.05854563,
   0.05875368,
   0.05896169,
   0.05916966,
   0.0593776,
   0.05958549,
   0.05979335,
   0.06000117,
   0.06020896,
   0.06041671,
   0.06062442,
   0.06083209,
   0.06103973,
   0.06124733,
   0.06145489,
   0.06166242,
   0.06186991,
   0.06207737,
   0.06228479,
   0.06249218,
   0.06269953,
   0.06290685,
   0.06311413,
   0.06332138,
   0.06352859,
   0.06373577,
   0.06394291,
   0.06415002,
   0.0643571,
   0.06456414,
   0.06477115,
   0.06497812,
   0.06518507,
   0.06539198,
   0.06559885,
   0.0658057,
   0.06601251,
   0.06621928,
   0.06642603,
   0.06663274,
   0.06683942,
   0.06704607,
   0.06725269,
   0.06745928,
   0.06766583,
   0.06787236,
   0.06807885,
   0.06828531,
   0.06849174,
   0.06869814,
   0.0689045,
   0.06911084,
   0.06931715,
   0.06952342,
   0.06972967,
   0.06993589,
   0.07014207,
   0.07034823,
   0.07055436,
   0.07076045,
   0.07096652,
   0.07117256,
   0.07137857,
   0.07158455,
   0.0717905,
   0.07199642,
   0.07220231,
   0.07240818,
   0.07261401,
   0.07281982,
   0.0730256,
   0.07323135,
   0.07343708,
   0.07364277,
   0.07384844,
   0.07405408,
   0.07425969,
   0.07446527,
   0.07467083,
   0.07487636,
   0.07508186,
   0.07528734,
   0.07549279,
   0.07569821,
   0.0759036,
   0.07610897,
   0.07631431,
   0.07651963,
   0.07672492,
   0.07693018,
   0.07713542,
   0.07734063,
   0.07754581,
   0.07775097,
   0.0779561,
   0.07816121,
   0.07836629,
   0.07857135,
   0.07877638,
   0.07898138,
   0.07918636,
   0.07939132,
   0.07959625,
   0.07980115,
   0.08000603,
   0.08021089,
   0.08041572,
   0.08062053,
   0.08082531,
   0.08103007,
   0.0812348,
   0.08143951,
   0.08164419,
   0.08184886,
   0.08205349,
   0.08225811,
   0.0824627,
   0.08266726,
   0.0828718,
   0.08307632,
   0.08328082,
   0.08348529,
   0.08368974,
   0.08389416,
   0.08409857,
   0.08430295,
   0.0845073,
   0.08471164,
   0.08491595,
   0.08512024,
   0.0853245,
   0.08552874,
   0.08573297,
   0.08593716,
   0.08614134,
   0.08634549,
   0.08654962,
   0.08675373,
   0.08695782,
   0.08716189,
   0.08736593,
   0.08756995,
   0.08777395,
   0.08797793,
   0.08818189,
   0.08838582,
   0.08858974,
   0.08879363,
   0.0889975,
   0.08920135,
   0.08940518,
   0.08960899,
   0.08981278,
   0.09001655,
   0.09022029,
   0.09042402,
   0.09062772,
   0.0908314,
   0.09103507,
   0.09123871,
   0.09144233,
   0.09164593,
   0.09184951,
   0.09205307,
   0.09225661,
   0.09246013,
   0.09266363,
   0.09286712,
   0.09307058,
   0.09327402,
   0.09347744,
   0.09368084,
   0.09388422,
   0.09408758,
   0.09429092,
   0.09449425,
   0.09469755,
   0.09490084,
   0.0951041,
   0.09530735,
   0.09551057,
   0.09571378,
   0.09591697,
   0.09612014,
   0.09632329,
   0.09652642,
   0.09672953,
   0.09693262,
   0.0971357,
   0.09733876,
   0.09754179,
   0.09774481,
   0.09794781,
   0.0981508,
   0.09835376,
   0.09855671,
   0.09875963,
   0.09896254,
   0.09916543,
   0.09936831,
   0.09957116,
   0.099774,
   0.09997682,
   0.1001796,
   0.1003824,
   0.1005852,
   0.1007879,
   0.1009906,
   0.1011934,
   0.101396,
   0.1015987,
   0.1018014,
   0.102004,
   0.1022067,
   0.1024093,
   0.1026119,
   0.1028144,
   0.103017,
   0.1032195,
   0.103422,
   0.1036245,
   0.103827,
   0.1040295,
   0.104232,
   0.1044344,
   0.1046368,
   0.1048392,
   0.1050416,
   0.105244,
   0.1054463,
   0.1056487,
   0.105851,
   0.1060533,
   0.1062556,
   0.1064579,
   0.1066601,
   0.1068623,
   0.1070646,
   0.1072668,
   0.107469,
   0.1076711,
   0.1078733,
   0.1080754,
   0.1082776,
   0.1084797,
   0.1086818,
   0.1088838,
   0.1090859,
   0.109288,
   0.10949,
   0.109692,
   0.109894,
   0.110096,
   0.110298,
   0.1104999,
   0.1107019,
   0.1109038,
   0.1111057,
   0.1113076,
   0.1115095,
   0.1117113,
   0.07317046,
   0.07300284,
   0.07283524,
   0.07266765,
   0.07250008,
   0.07233252,
   0.07216498,
   0.07199745,
   0.07182994,
   0.07166244,
   0.07149496,
   0.07132749,
   0.07116004,
   0.07099261,
   0.07082519,
   0.07065779,
   0.0704904,
   0.07032303,
   0.07015568,
   0.06998834,
   0.06982101,
   0.06965371,
   0.06948642,
   0.06931914,
   0.06915188,
   0.06898464,
   0.06881742,
   0.06865021,
   0.06848301,
   0.06831584,
   0.06814868,
   0.06798153,
   0.0678144,
   0.06764729,
   0.0674802,
   0.06731312,
   0.06714606,
   0.06697902,
   0.06681199,
   0.06664498,
   0.06647799,
   0.06631101,
   0.06614405,
   0.06597711,
   0.06581018,
   0.06564328,
   0.06547639,
   0.06530951,
   0.06514266,
   0.06497582,
   0.064809,
   0.06464219,
   0.06447541,
   0.06430864,
   0.06414189,
   0.06397515,
   0.06380844,
   0.06364174,
   0.06347506,
   0.0633084,
   0.06314175,
   0.06297513,
   0.06280852,
   0.06264193,
   0.06247536,
   0.0623088,
   0.06214227,
   0.06197575,
   0.06180925,
   0.06164277,
   0.06147631,
   0.06130987,
   0.06114344,
   0.06097703,
   0.06081065,
   0.06064428,
   0.06047793,
   0.0603116,
   0.06014529,
   0.05997899,
   0.05981272,
   0.05964647,
   0.05948023,
   0.05931401,
   0.05914782,
   0.05898164,
   0.05881548,
   0.05864934,
   0.05848322,
   0.05831712,
   0.05815104,
   0.05798498,
   0.05781894,
   0.05765292,
   0.05748692,
   0.05732094,
   0.05715498,
   0.05698904,
   0.05682312,
   0.05665722,
   0.05649134,
   0.05632548,
   0.05615964,
   0.05599383,
   0.05582803,
   0.05566225,
   0.05549649,
   0.05533076,
   0.05516504,
   0.05499935,
   0.05483368,
   0.05466803,
   0.0545024,
   0.05433679,
   0.0541712,
   0.05400563,
   0.05384009,
   0.05367456,
   0.05350906,
   0.05334358,
   0.05317812,
   0.05301268,
   0.05284727,
   0.05268187,
   0.0525165,
   0.05235115,
   0.05218583,
   0.05202052,
   0.05185524,
   0.05168998,
   0.05152474,
   0.05135952,
   0.05119433,
   0.05102916,
   0.05086401,
   0.05069889,
   0.05053379,
   0.05036871,
   0.05020365,
   0.05003862,
   0.04987361,
   0.04970863,
   0.04954366,
   0.04937873,
   0.04921381,
   0.04904892,
   0.04888405,
   0.04871921,
   0.04855439,
   0.04838959,
   0.04822482,
   0.04806007,
   0.04789535,
   0.04773065,
   0.04756598,
   0.04740133,
   0.0472367,
   0.0470721,
   0.04690752,
   0.04674297,
   0.04657845,
   0.04641395,
   0.04624947,
   0.04608502,
   0.04592059,
   0.04575619,
   0.04559182,
   0.04542747,
   0.04526315,
   0.04509885,
   0.04493458,
   0.04477034,
   0.04460612,
   0.04444193,
   0.04427776,
   0.04411362,
   0.04394951,
   0.04378542,
   0.04362136,
   0.04345733,
   0.04329333,
   0.04312935,
   0.0429654,
   0.04280147,
   0.04263758,
   0.04247371,
   0.04230986,
   0.04214605,
   0.04198227,
   0.04181851,
   0.04165478,
   0.04149108,
   0.0413274,
   0.04116376,
   0.04100014,
   0.04083655,
   0.04067299,
   0.04050946,
   0.04034596,
   0.04018249,
   0.04001905,
   0.03985563,
   0.03969225,
   0.0395289,
   0.03936557,
   0.03920228,
   0.03903901,
   0.03887578,
   0.03871257,
   0.0385494,
   0.03838625,
   0.03822314,
   0.03806006,
   0.03789701,
   0.03773399,
   0.037571,
   0.03740804,
   0.03724511,
   0.03708222,
   0.03691935,
   0.03675652,
   0.03659372,
   0.03643096,
   0.03626822,
   0.03610552,
   0.03594285,
   0.03578021,
   0.0356176,
   0.03545503,
   0.03529249,
   0.03512999,
   0.03496752,
   0.03480508,
   0.03464267,
   0.0344803,
   0.03431796,
   0.03415566,
   0.03399339,
   0.03383116,
   0.03366896,
   0.0335068,
   0.03334467,
   0.03318257,
   0.03302051,
   0.03285849,
   0.0326965,
   0.03253455,
   0.03237263,
   0.03221075,
   0.03204891,
   0.0318871,
   0.03172533,
   0.0315636,
   0.0314019,
   0.03124024,
   0.03107862,
   0.03091703,
   0.03075549,
   0.03059398,
   0.03043251,
   0.03027107,
   0.03010968,
   0.02994832,
   0.02978701,
   0.02962573,
   0.02946449,
   0.02930329,
   0.02914213,
   0.02898101,
   0.02881993,
   0.0286589,
   0.0284979,
   0.02833694,
   0.02817602,
   0.02801515,
   0.02785431,
   0.02769352,
   0.02753277,
   0.02737206,
   0.02721139,
   0.02705077,
   0.02689019,
   0.02672965,
   0.02656915,
   0.0264087,
   0.02624829,
   0.02608792,
   0.0259276,
   0.02576733,
   0.02560709,
   0.02544691,
   0.02528676,
   0.02512667,
   0.02496661,
   0.02480661,
   0.02464665,
   0.02448673,
   0.02432687,
   0.02416705,
   0.02400727,
   0.02384755,
   0.02368787,
   0.02352824,
   0.02336865,
   0.02320912,
   0.02304964,
   0.0228902,
   0.02273081,
   0.02257147,
   0.02241219,
   0.02225295,
   0.02209376,
   0.02193463,
   0.02177554,
   0.02161651,
   0.02145752,
   0.02129859,
   0.02113972,
   0.02098089,
   0.02082212,
   0.0206634,
   0.02050473,
   0.02034612,
   0.02018756,
   0.02002906,
   0.01987061,
   0.01971222,
   0.01955388,
   0.0193956,
   0.01923738,
   0.01907921,
   0.0189211,
   0.01876305,
   0.01860505,
   0.01844711,
   0.01828923,
   0.01813141,
   0.01797365,
   0.01781595,
   0.01765831,
   0.01750073,
   0.01734321,
   0.01718576,
   0.01702836,
   0.01687103,
   0.01671375,
   0.01655655,
   0.0163994,
   0.01624232,
   0.01608531,
   0.01592835,
   0.01577147,
   0.01561465,
   0.01545789,
   0.01530121,
   0.01514459,
   0.01498803,
   0.01483155,
   0.01467513,
   0.01451879,
   0.01436251,
   0.01420631,
   0.01405017,
   0.0138941,
   0.01373811,
   0.01358219,
   0.01342634,
   0.01327057,
   0.01311487,
   0.01295924,
   0.01280369,
   0.01264822,
   0.01249282,
   0.0123375,
   0.01218225,
   0.01202709,
   0.011872,
   0.01171699,
   0.01156206,
   0.01140722,
   0.01125245,
   0.01109777,
   0.01094317,
   0.01078865,
   0.01063421,
   0.01047987,
   0.0103256,
   0.01017142,
   0.01001733,
   0.009863332,
   0.009709418,
   0.009555592,
   0.009401857,
   0.009248213,
   0.00909466,
   0.0089412,
   0.008787833,
   0.00863456,
   0.008481382,
   0.0083283,
   0.008175314,
   0.008022426,
   0.007869636,
   0.007716946,
   0.007564356,
   0.007411867,
   0.007259481,
   0.007107197,
   0.006955018,
   0.006802944,
   0.006650976,
   0.006499116,
   0.006347364,
   0.006195721,
   0.006044188,
   0.005892768,
   0.00574146,
   0.005590266,
   0.005439187,
   0.005288224,
   0.005137379,
   0.004986652,
   0.004836046,
   0.00468556,
   0.004535197,
   0.004384959,
   0.004234845,
   0.004084858,
   0.003934998,
   0.003785269,
   0.00363567,
   0.003486203,
   0.003336871,
   0.003187673,
   0.003038613,
   0.002889691,
   0.002740909,
   0.002592269,
   0.002443773,
   0.002295422,
   0.002147218,
   0.001999163,
   0.001851258,
   0.001703506,
   0.001555908,
   0.001408467,
   0.001261184,
   0.001114061,
   0.0009671009,
   0.0008203053,
   0.0006736765,
   0.0005272166,
   0.000380928,
   0.000234813,
   8.88739e-05,
   -5.688683e-05,
   -0.0002024667,
   -0.0003478632,
   -0.0004930737,
   -0.0006380956,
   -0.0008110118,
   -0.0009555115,
   -0.001099813,
   -0.001271589,
   -0.001415348,
   -0.001586295,
   -0.001756751,
   -0.001926711,
   -0.00209617,
   -0.002265121,
   -0.002433558,
   -0.002601476,
   -0.002768868,
   -0.002961983,
   -0.003128159,
   -0.003345711,
   -0.003510493,
   -0.003751707,
   -0.003940425,
   -0.004153628,
   -0.004365638,
   -0.004601502,
   -0.004885655,
   -0.005167647,
   -0.005447457,
   -0.005749501,
   -0.006121853,
   -0.006490682,
   -0.006975785,
   -0.007503299,
   -0.008143134,
   -0.008939755,
   -0.0099596,
   -0.01124393,
   -0.0130165,
   -0.01540302,
   -0.01884212,
   -0.02425329,
   -0.0330178,
   -0.03294427,
   -0.03286871};
   Double_t Graph1_fy2[1002] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004,
   0.000998004,
   0.000996008,
   0.000994012,
   0.000992016,
   0.00099002,
   0.000988024,
   0.0009860279,
   0.0009840319,
   0.0009820359,
   0.0009800399,
   0.0009780439,
   0.0009760479,
   0.0009740519,
   0.0009720559,
   0.0009700599,
   0.0009680639,
   0.0009660679,
   0.0009640719,
   0.0009620758,
   0.0009600798,
   0.0009580838,
   0.0009560878,
   0.0009540918,
   0.0009520958,
   0.0009500998,
   0.0009481038,
   0.0009461078,
   0.0009441118,
   0.0009421158,
   0.0009401198,
   0.0009381238,
   0.0009361277,
   0.0009341317,
   0.0009321357,
   0.0009301397,
   0.0009281437,
   0.0009261477,
   0.0009241517,
   0.0009221557,
   0.0009201597,
   0.0009181637,
   0.0009161677,
   0.0009141717,
   0.0009121756,
   0.0009101796,
   0.0009081836,
   0.0009061876,
   0.0009041916,
   0.0009021956,
   0.0009001996,
   0.0008982036,
   0.0008962076,
   0.0008942116,
   0.0008922156,
   0.0008902196,
   0.0008882236,
   0.0008862275,
   0.0008842315,
   0.0008822355,
   0.0008802395,
   0.0008782435,
   0.0008762475,
   0.0008742515,
   0.0008722555,
   0.0008702595,
   0.0008682635,
   0.0008662675,
   0.0008642715,
   0.0008622754,
   0.0008602794,
   0.0008582834,
   0.0008562874,
   0.0008542914,
   0.0008522954,
   0.0008502994,
   0.0008483034,
   0.0008463074,
   0.0008443114,
   0.0008423154,
   0.0008403194,
   0.0008383234,
   0.0008363273,
   0.0008343313,
   0.0008323353,
   0.0008303393,
   0.0008283433,
   0.0008263473,
   0.0008243513,
   0.0008223553,
   0.0008203593,
   0.0008183633,
   0.0008163673,
   0.0008143713,
   0.0008123752,
   0.0008103792,
   0.0008083832,
   0.0008063872,
   0.0008043912,
   0.0008023952,
   0.0008003992,
   0.0007984032,
   0.0007964072,
   0.0007944112,
   0.0007924152,
   0.0007904192,
   0.0007884232,
   0.0007864271,
   0.0007844311,
   0.0007824351,
   0.0007804391,
   0.0007784431,
   0.0007764471,
   0.0007744511,
   0.0007724551,
   0.0007704591,
   0.0007684631,
   0.0007664671,
   0.0007644711,
   0.000762475,
   0.000760479,
   0.000758483,
   0.000756487,
   0.000754491,
   0.000752495,
   0.000750499,
   0.000748503,
   0.000746507,
   0.000744511,
   0.000742515,
   0.000740519,
   0.000738523,
   0.0007365269,
   0.0007345309,
   0.0007325349,
   0.0007305389,
   0.0007285429,
   0.0007265469,
   0.0007245509,
   0.0007225549,
   0.0007205589,
   0.0007185629,
   0.0007165669,
   0.0007145709,
   0.0007125749,
   0.0007105788,
   0.0007085828,
   0.0007065868,
   0.0007045908,
   0.0007025948,
   0.0007005988,
   0.0006986028,
   0.0006966068,
   0.0006946108,
   0.0006926148,
   0.0006906188,
   0.0006886228,
   0.0006866267,
   0.0006846307,
   0.0006826347,
   0.0006806387,
   0.0006786427,
   0.0006766467,
   0.0006746507,
   0.0006726547,
   0.0006706587,
   0.0006686627,
   0.0006666667,
   0.0006646707,
   0.0006626747,
   0.0006606786,
   0.0006586826,
   0.0006566866,
   0.0006546906,
   0.0006526946,
   0.0006506986,
   0.0006487026,
   0.0006467066,
   0.0006447106,
   0.0006427146,
   0.0006407186,
   0.0006387226,
   0.0006367265,
   0.0006347305,
   0.0006327345,
   0.0006307385,
   0.0006287425,
   0.0006267465,
   0.0006247505,
   0.0006227545,
   0.0006207585,
   0.0006187625,
   0.0006167665,
   0.0006147705,
   0.0006127745,
   0.0006107784,
   0.0006087824,
   0.0006067864,
   0.0006047904,
   0.0006027944,
   0.0006007984,
   0.0005988024,
   0.0005968064,
   0.0005948104,
   0.0005928144,
   0.0005908184,
   0.0005888224,
   0.0005868263,
   0.0005848303,
   0.0005828343,
   0.0005808383,
   0.0005788423,
   0.0005768463,
   0.0005748503,
   0.0005728543,
   0.0005708583,
   0.0005688623,
   0.0005668663,
   0.0005648703,
   0.0005628743,
   0.0005608782,
   0.0005588822,
   0.0005568862,
   0.0005548902,
   0.0005528942,
   0.0005508982,
   0.0005489022,
   0.0005469062,
   0.0005449102,
   0.0005429142,
   0.0005409182,
   0.0005389222,
   0.0005369261,
   0.0005349301,
   0.0005329341,
   0.0005309381,
   0.0005289421,
   0.0005269461,
   0.0005249501,
   0.0005229541,
   0.0005209581,
   0.0005189621,
   0.0005169661,
   0.0005149701,
   0.0005129741,
   0.000510978,
   0.000508982,
   0.000506986,
   0.00050499,
   0.000502994,
   0.000500998,
   0.000499002,
   0.000497006,
   0.00049501,
   0.000493014,
   0.000491018,
   0.000489022,
   0.0004870259,
   0.0004850299,
   0.0004830339,
   0.0004810379,
   0.0004790419,
   0.0004770459,
   0.0004750499,
   0.0004730539,
   0.0004710579,
   0.0004690619,
   0.0004670659,
   0.0004650699,
   0.0004630739,
   0.0004610778,
   0.0004590818,
   0.0004570858,
   0.0004550898,
   0.0004530938,
   0.0004510978,
   0.0004491018,
   0.0004471058,
   0.0004451098,
   0.0004431138,
   0.0004411178,
   0.0004391218,
   0.0004371257,
   0.0004351297,
   0.0004331337,
   0.0004311377,
   0.0004291417,
   0.0004271457,
   0.0004251497,
   0.0004231537,
   0.0004211577,
   0.0004191617,
   0.0004171657,
   0.0004151697,
   0.0004131737,
   0.0004111776,
   0.0004091816,
   0.0004071856,
   0.0004051896,
   0.0004031936,
   0.0004011976,
   0.0003992016,
   0.0003972056,
   0.0003952096,
   0.0003932136,
   0.0003912176,
   0.0003892216,
   0.0003872255,
   0.0003852295,
   0.0003832335,
   0.0003812375,
   0.0003792415,
   0.0003772455,
   0.0003752495,
   0.0003732535,
   0.0003712575,
   0.0003692615,
   0.0003672655,
   0.0003652695,
   0.0003632735,
   0.0003612774,
   0.0003592814,
   0.0003572854,
   0.0003552894,
   0.0003532934,
   0.0003512974,
   0.0003493014,
   0.0003473054,
   0.0003453094,
   0.0003433134,
   0.0003413174,
   0.0003393214,
   0.0003373253,
   0.0003353293,
   0.0003333333,
   0.0003313373,
   0.0003293413,
   0.0003273453,
   0.0003253493,
   0.0003233533,
   0.0003213573,
   0.0003193613,
   0.0003173653,
   0.0003153693,
   0.0003133733,
   0.0003113772,
   0.0003093812,
   0.0003073852,
   0.0003053892,
   0.0003033932,
   0.0003013972,
   0.0002994012,
   0.0002974052,
   0.0002954092,
   0.0002934132,
   0.0002914172,
   0.0002894212,
   0.0002874251,
   0.0002854291,
   0.0002834331,
   0.0002814371,
   0.0002794411,
   0.0002774451,
   0.0002754491,
   0.0002734531,
   0.0002714571,
   0.0002694611,
   0.0002674651,
   0.0002654691,
   0.0002634731,
   0.000261477,
   0.000259481,
   0.000257485,
   0.000255489,
   0.000253493,
   0.000251497,
   0.000249501,
   0.000247505,
   0.000245509,
   0.000243513,
   0.000241517,
   0.000239521,
   0.000237525,
   0.0002355289,
   0.0002335329,
   0.0002315369,
   0.0002295409,
   0.0002275449,
   0.0002255489,
   0.0002235529,
   0.0002215569,
   0.0002195609,
   0.0002175649,
   0.0002155689,
   0.0002135729,
   0.0002115768,
   0.0002095808,
   0.0002075848,
   0.0002055888,
   0.0002035928,
   0.0002015968,
   0.0001996008,
   0.0001976048,
   0.0001956088,
   0.0001936128,
   0.0001916168,
   0.0001896208,
   0.0001876248,
   0.0001856287,
   0.0001836327,
   0.0001816367,
   0.0001796407,
   0.0001776447,
   0.0001756487,
   0.0001736527,
   0.0001716567,
   0.0001696607,
   0.0001676647,
   0.0001656687,
   0.0001636727,
   0.0001616766,
   0.0001596806,
   0.0001576846,
   0.0001556886,
   0.0001536926,
   0.0001516966,
   0.0001497006,
   0.0001477046,
   0.0001457086,
   0.0001437126,
   0.0001417166,
   0.0001397206,
   0.0001377246,
   0.0001357285,
   0.0001337325,
   0.0001317365,
   0.0001297405,
   0.0001277445,
   0.0001257485,
   0.0001237525,
   0.0001217565,
   0.0001197605,
   0.0001177645,
   0.0001157685,
   0.0001137725,
   0.0001117764,
   0.0001097804,
   0.0001077844,
   0.0001057884,
   0.0001037924,
   0.0001017964,
   9.98004e-05,
   9.780439e-05,
   9.580838e-05,
   9.381238e-05,
   9.181637e-05,
   8.982036e-05,
   8.782435e-05,
   8.582834e-05,
   8.383234e-05,
   8.183633e-05,
   7.984032e-05,
   7.784431e-05,
   7.58483e-05,
   7.38523e-05,
   7.185629e-05,
   6.986028e-05,
   6.786427e-05,
   6.586826e-05,
   6.387226e-05,
   6.187625e-05,
   5.988024e-05,
   5.788423e-05,
   5.588822e-05,
   5.389222e-05,
   5.189621e-05,
   4.99002e-05,
   4.790419e-05,
   4.590818e-05,
   4.391218e-05,
   4.191617e-05,
   3.992016e-05,
   3.792415e-05,
   3.592814e-05,
   3.393214e-05,
   3.193613e-05,
   2.994012e-05,
   2.794411e-05,
   2.59481e-05,
   2.39521e-05,
   2.195609e-05,
   1.996008e-05,
   1.796407e-05,
   1.596806e-05,
   1.397206e-05,
   1.197605e-05,
   9.98004e-06,
   7.984032e-06,
   5.988024e-06,
   3.992016e-06,
   1.996008e-06,
   0};
   graph = new TGraph(1002,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(16);
   graph->SetFillStyle(3001);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",1002,-0.04749072,0.1261842);
   Graph_Graph12->SetMinimum(0);
   Graph_Graph12->SetMaximum(0.001097804);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("f");
   
   Double_t Graph2_fx3[1002] = {
   0.005485466,
   0.005714932,
   0.005947871,
   0.006184192,
   0.006423803,
   0.006666607,
   0.006912509,
   0.007161409,
   0.007437002,
   0.007715963,
   0.007998229,
   0.008283733,
   0.0085974,
   0.008914825,
   0.00923597,
   0.009560798,
   0.009889271,
   0.01022135,
   0.010557,
   0.01089618,
   0.01121102,
   0.01155675,
   0.01187728,
   0.0122294,
   0.01255542,
   0.01288391,
   0.01321481,
   0.01354809,
   0.01391483,
   0.01422157,
   0.01456168,
   0.01490399,
   0.01524845,
   0.01556166,
   0.01590986,
   0.0162601,
   0.01657758,
   0.01693134,
   0.01725132,
   0.01760845,
   0.01793079,
   0.01829118,
   0.01861575,
   0.01894114,
   0.01930595,
   0.01963339,
   0.01996156,
   0.02033057,
   0.02066063,
   0.02099135,
   0.02136436,
   0.02169684,
   0.02202991,
   0.02236355,
   0.02274144,
   0.02307668,
   0.02341244,
   0.02374869,
   0.02408542,
   0.02442261,
   0.02476026,
   0.02509833,
   0.02543683,
   0.02577573,
   0.02616397,
   0.02650418,
   0.02684475,
   0.02718568,
   0.02752695,
   0.02786856,
   0.02821049,
   0.02855274,
   0.02889529,
   0.02923814,
   0.02958127,
   0.02997957,
   0.0303238,
   0.03066829,
   0.03101303,
   0.03135803,
   0.03170326,
   0.03204873,
   0.03239443,
   0.03274034,
   0.03308648,
   0.03343282,
   0.03377936,
   0.03412611,
   0.03447304,
   0.03482017,
   0.03516747,
   0.03551496,
   0.03586261,
   0.03621044,
   0.03655843,
   0.03690658,
   0.03725489,
   0.03760335,
   0.03795196,
   0.03830071,
   0.0386496,
   0.03906793,
   0.03941766,
   0.03976752,
   0.04011751,
   0.04046763,
   0.04081786,
   0.04116822,
   0.0415187,
   0.04186928,
   0.04221998,
   0.04257079,
   0.04292171,
   0.04327273,
   0.04362386,
   0.04397508,
   0.0443264,
   0.04467781,
   0.04502932,
   0.04538093,
   0.04573262,
   0.04608439,
   0.04643626,
   0.04678821,
   0.04714024,
   0.04749235,
   0.04784454,
   0.0481968,
   0.04854915,
   0.04890156,
   0.04925405,
   0.04960661,
   0.04995924,
   0.05031194,
   0.05066471,
   0.05101754,
   0.05137044,
   0.0517234,
   0.05207642,
   0.0524295,
   0.05278265,
   0.05313585,
   0.05348911,
   0.05384242,
   0.05419579,
   0.05454922,
   0.0549027,
   0.05525623,
   0.05560981,
   0.05596345,
   0.05631713,
   0.05667086,
   0.05702465,
   0.05737847,
   0.05773235,
   0.05808627,
   0.05844023,
   0.05879424,
   0.05914829,
   0.05950239,
   0.05985652,
   0.0602107,
   0.06056492,
   0.06091918,
   0.06127347,
   0.06162781,
   0.06198218,
   0.06233659,
   0.06269104,
   0.06304552,
   0.06340004,
   0.0637546,
   0.06410918,
   0.06446381,
   0.06481846,
   0.06517315,
   0.06552787,
   0.06588262,
   0.0662374,
   0.06659222,
   0.06694706,
   0.06730194,
   0.06765684,
   0.06801177,
   0.06836673,
   0.06872172,
   0.06907674,
   0.06943178,
   0.06978686,
   0.07014195,
   0.07049708,
   0.07085223,
   0.0712074,
   0.0715626,
   0.07191783,
   0.07227308,
   0.07262835,
   0.07298365,
   0.07333897,
   0.07369431,
   0.07404968,
   0.07440506,
   0.07476048,
   0.07511591,
   0.07547136,
   0.07582684,
   0.07618233,
   0.07653785,
   0.07689338,
   0.07724894,
   0.07760452,
   0.07796011,
   0.07831573,
   0.07867136,
   0.07902702,
   0.07938269,
   0.07973838,
   0.08009409,
   0.08044981,
   0.08080555,
   0.08116132,
   0.08151709,
   0.08187289,
   0.0822287,
   0.08258453,
   0.08294037,
   0.08329623,
   0.08365211,
   0.084008,
   0.08436391,
   0.08471983,
   0.08507577,
   0.08543173,
   0.08578769,
   0.08614368,
   0.08649967,
   0.08685569,
   0.08721171,
   0.08756775,
   0.0879238,
   0.08827987,
   0.08863595,
   0.08899204,
   0.08934815,
   0.08970427,
   0.0900604,
   0.09041655,
   0.09077271,
   0.09112888,
   0.09148506,
   0.09184125,
   0.09219746,
   0.09255368,
   0.09290991,
   0.09326615,
   0.09362241,
   0.09397867,
   0.09433495,
   0.09469123,
   0.09504753,
   0.09540384,
   0.09576016,
   0.09611649,
   0.09647283,
   0.09682918,
   0.09718554,
   0.09754191,
   0.0978983,
   0.09825469,
   0.09861109,
   0.0989675,
   0.09932392,
   0.09968035,
   0.1000368,
   0.1003932,
   0.1007497,
   0.1011062,
   0.1014626,
   0.1018191,
   0.1021756,
   0.1025321,
   0.1028886,
   0.1032452,
   0.1036017,
   0.1039582,
   0.1043148,
   0.1046713,
   0.1050279,
   0.1053845,
   0.105741,
   0.1060976,
   0.1064542,
   0.1068108,
   0.1071674,
   0.107524,
   0.1078807,
   0.1082373,
   0.1085939,
   0.1089506,
   0.1093072,
   0.1096639,
   0.1100206,
   0.1103773,
   0.1107339,
   0.1110906,
   0.1114473,
   0.111804,
   0.1121607,
   0.1125175,
   0.1128742,
   0.1132309,
   0.1135876,
   0.1139444,
   0.1143011,
   0.1146579,
   0.1150147,
   0.1153714,
   0.1157282,
   0.116085,
   0.1164418,
   0.1167986,
   0.1171554,
   0.1175122,
   0.117869,
   0.1182258,
   0.1185826,
   0.1189394,
   0.1192963,
   0.1196531,
   0.12001,
   0.1203668,
   0.1207237,
   0.1210805,
   0.1214374,
   0.1217943,
   0.1221511,
   0.122508,
   0.1228649,
   0.1232218,
   0.1235787,
   0.1239356,
   0.1242925,
   0.1246494,
   0.1250063,
   0.1253633,
   0.1257202,
   0.1260771,
   0.126434,
   0.126791,
   0.1271479,
   0.1275049,
   0.1278618,
   0.1282188,
   0.1285758,
   0.1289327,
   0.1292897,
   0.1296467,
   0.1300037,
   0.1303606,
   0.1307176,
   0.1310746,
   0.1314316,
   0.1317886,
   0.1321456,
   0.1325027,
   0.1328597,
   0.1332167,
   0.1335737,
   0.1339307,
   0.1342878,
   0.1346448,
   0.1350018,
   0.1353589,
   0.1357159,
   0.136073,
   0.13643,
   0.1367871,
   0.1371442,
   0.1375012,
   0.1378583,
   0.1382154,
   0.1385724,
   0.1389295,
   0.1392866,
   0.1396437,
   0.1400008,
   0.1403579,
   0.140715,
   0.1410721,
   0.1414292,
   0.1417863,
   0.1421434,
   0.1425005,
   0.1428576,
   0.1432148,
   0.1435719,
   0.143929,
   0.1442861,
   0.1446433,
   0.1450004,
   0.1453576,
   0.1457147,
   0.1460719,
   0.146429,
   0.1467862,
   0.1471433,
   0.1475005,
   0.1478576,
   0.1482148,
   0.148572,
   0.1489291,
   0.1492863,
   0.1496435,
   0.1500007,
   0.1503578,
   0.150715,
   0.1510722,
   0.1514294,
   0.1517866,
   0.1521438,
   0.152501,
   0.1528582,
   0.1532154,
   0.1535726,
   0.1539298,
   0.154287,
   0.1546443,
   0.1550015,
   0.1553587,
   0.1557159,
   0.1560731,
   0.1564304,
   0.1567876,
   0.1571448,
   0.1575021,
   0.1578593,
   0.1582165,
   0.1585738,
   0.158931,
   0.1592883,
   0.1596455,
   0.1600028,
   0.16036,
   0.1607173,
   0.1610746,
   0.1614318,
   0.1617891,
   0.1621463,
   0.1625036,
   0.1628609,
   0.1632182,
   0.1635754,
   0.1639327,
   0.16429,
   0.1646473,
   0.1650046,
   0.1653618,
   0.1657191,
   0.1660764,
   0.1664337,
   0.166791,
   0.1671483,
   0.1675056,
   0.1678629,
   0.1682202,
   0.1685775,
   0.1689348,
   0.1692921,
   0.1696494,
   0.1700067,
   0.1703641,
   0.1707214,
   0.1710787,
   0.171436,
   0.1717933,
   0.1721507,
   0.172508,
   0.1728653,
   0.1732227,
   0.17358,
   0.1739373,
   0.1742947,
   0.174652,
   0.1750093,
   0.1753667,
   0.175724,
   0.1760814,
   0.1764387,
   0.1767961,
   0.1771534,
   0.1775108,
   0.1778681,
   0.1782255,
   0.1785828,
   0.1789402,
   0.1792975,
   0.1796549,
   0.1800123,
   0.1803696,
   0.180727,
   0.1810844,
   0.003797412,
   0.003785299,
   0.003773185,
   0.003761069,
   0.003748951,
   0.003736832,
   0.003724711,
   0.003712589,
   0.003700465,
   0.003688339,
   0.003676211,
   0.003664082,
   0.00365195,
   0.003639818,
   0.003627683,
   0.003615546,
   0.003603408,
   0.003591268,
   0.003579126,
   0.003566983,
   0.003554837,
   0.00354269,
   0.003530541,
   0.00351839,
   0.003506237,
   0.003494082,
   0.003481926,
   0.003469767,
   0.003457607,
   0.003445444,
   0.00343328,
   0.003421114,
   0.003408945,
   0.003396775,
   0.003384603,
   0.003372429,
   0.003360253,
   0.003348074,
   0.003335894,
   0.003323712,
   0.003311527,
   0.003299341,
   0.003287152,
   0.003274961,
   0.003262768,
   0.003250573,
   0.003238376,
   0.003226177,
   0.003213976,
   0.003201772,
   0.003189566,
   0.003177358,
   0.003165148,
   0.003152935,
   0.00314072,
   0.003128503,
   0.003116284,
   0.003104062,
   0.003091838,
   0.003079612,
   0.003067383,
   0.003055152,
   0.003042919,
   0.003030683,
   0.003018445,
   0.003006204,
   0.002993961,
   0.002981715,
   0.002969467,
   0.002957217,
   0.002944964,
   0.002932708,
   0.00292045,
   0.002908189,
   0.002895926,
   0.00288366,
   0.002871391,
   0.00285912,
   0.002846846,
   0.00283457,
   0.002822291,
   0.002810009,
   0.002797724,
   0.002785437,
   0.002773147,
   0.002760854,
   0.002748558,
   0.00273626,
   0.002723958,
   0.002711654,
   0.002699347,
   0.002687037,
   0.002674724,
   0.002662408,
   0.002650089,
   0.002637767,
   0.002625442,
   0.002613114,
   0.002600783,
   0.002588449,
   0.002576112,
   0.002563772,
   0.002551428,
   0.002539082,
   0.002526732,
   0.002514379,
   0.002502022,
   0.002489663,
   0.0024773,
   0.002464934,
   0.002452565,
   0.002440192,
   0.002427816,
   0.002415436,
   0.002403053,
   0.002390666,
   0.002378276,
   0.002365883,
   0.002353486,
   0.002341085,
   0.002328681,
   0.002316273,
   0.002303862,
   0.002291447,
   0.002279028,
   0.002266605,
   0.002254179,
   0.002241749,
   0.002229315,
   0.002216877,
   0.002204435,
   0.00219199,
   0.00217954,
   0.002167087,
   0.002154629,
   0.002142168,
   0.002129702,
   0.002117232,
   0.002104758,
   0.00209228,
   0.002079798,
   0.002067312,
   0.002054821,
   0.002042326,
   0.002029826,
   0.002017323,
   0.002004814,
   0.001992302,
   0.001979785,
   0.001967263,
   0.001954737,
   0.001942206,
   0.001929671,
   0.001917131,
   0.001904586,
   0.001892037,
   0.001879482,
   0.001866923,
   0.001854359,
   0.00184179,
   0.001829216,
   0.001816638,
   0.001804054,
   0.001791465,
   0.001778871,
   0.001766271,
   0.001753667,
   0.001741057,
   0.001728442,
   0.001715822,
   0.001703196,
   0.001690565,
   0.001677928,
   0.001665286,
   0.001652638,
   0.001639985,
   0.001627326,
   0.001614661,
   0.001601991,
   0.001589314,
   0.001576632,
   0.001563943,
   0.001551249,
   0.001538549,
   0.001525842,
   0.00151313,
   0.001500411,
   0.001487686,
   0.001474955,
   0.001462217,
   0.001449473,
   0.001436722,
   0.001423965,
   0.001411201,
   0.00139843,
   0.001385653,
   0.001372868,
   0.001360077,
   0.001347279,
   0.001334474,
   0.001321662,
   0.001308843,
   0.001296017,
   0.001283183,
   0.001270342,
   0.001257493,
   0.001244637,
   0.001231773,
   0.001218902,
   0.001206023,
   0.001193137,
   0.001180242,
   0.001167339,
   0.001154429,
   0.00114151,
   0.001128583,
   0.001115648,
   0.001102704,
   0.001089752,
   0.001076792,
   0.001063823,
   0.001050845,
   0.001037858,
   0.001024863,
   0.001011858,
   0.0009988449,
   0.0009858222,
   0.0009727903,
   0.0009597491,
   0.0009466983,
   0.0009336381,
   0.0009205682,
   0.0009074885,
   0.000894399,
   0.0008812996,
   0.00086819,
   0.0008550704,
   0.0008419404,
   0.0008288,
   0.0008156491,
   0.0008024877,
   0.0007893154,
   0.0007761324,
   0.0007629383,
   0.0007497332,
   0.0007365168,
   0.0007232891,
   0.00071005,
   0.0006967992,
   0.0006835367,
   0.0006702624,
   0.0006569761,
   0.0006436776,
   0.0006303669,
   0.0006170437,
   0.0006037081,
   0.0005903597,
   0.0005769985,
   0.0005636242,
   0.0005502369,
   0.0005368362,
   0.0005234221,
   0.0005099944,
   0.0004965529,
   0.0004830975,
   0.0004696279,
   0.0004561441,
   0.0004426459,
   0.000429133,
   0.0004156053,
   0.0004020627,
   0.0003885049,
   0.0003749317,
   0.000361343,
   0.0003477386,
   0.0003341183,
   0.0003204818,
   0.000306829,
   0.0002931597,
   0.0002794737,
   0.0002657706,
   0.0002520505,
   0.0002383129,
   0.0002245577,
   0.0002107847,
   0.0001969936,
   0.0001831843,
   0.0001693563,
   0.0001555096,
   0.0001416439,
   0.0001277588,
   0.0001138543,
   9.99299e-05,
   8.598546e-05,
   7.202068e-05,
   5.803529e-05,
   4.4029e-05,
   3.000154e-05,
   1.595261e-05,
   1.881912e-06,
   -1.221085e-05,
   -2.632598e-05,
   -4.04638e-05,
   -5.462461e-05,
   -6.880875e-05,
   -8.301655e-05,
   -9.724834e-05,
   -0.0001115045,
   -0.0001257853,
   -0.0001400911,
   -0.0001544223,
   -0.0001687794,
   -0.0001831625,
   -0.0001975722,
   -0.0002120088,
   -0.0002264727,
   -0.0002409644,
   -0.0002554842,
   -0.0002700326,
   -0.0002846099,
   -0.0002992167,
   -0.0003138534,
   -0.0003285204,
   -0.0003432183,
   -0.0003579474,
   -0.0003727083,
   -0.0003875015,
   -0.0004023275,
   -0.0004171867,
   -0.0004320798,
   -0.0004470073,
   -0.0004619696,
   -0.0004769675,
   -0.0004920014,
   -0.0005070719,
   -0.0005221797,
   -0.0005373254,
   -0.0005525095,
   -0.0005677328,
   -0.0005829958,
   -0.0005982993,
   -0.000613644,
   -0.0006290304,
   -0.0006444594,
   -0.0006599317,
   -0.000675448,
   -0.0006910091,
   -0.0007066158,
   -0.0007222688,
   -0.0007379691,
   -0.0007537174,
   -0.0007695145,
   -0.0007853615,
   -0.0008012591,
   -0.0008172083,
   -0.00083321,
   -0.0008492653,
   -0.000865375,
   -0.0008815402,
   -0.000897762,
   -0.0009140414,
   -0.0009303795,
   -0.0009467774,
   -0.0009632363,
   -0.0009797573,
   -0.0009963417,
   -0.001012991,
   -0.001029705,
   -0.001046487,
   -0.001063338,
   -0.001080258,
   -0.00109725,
   -0.001114314,
   -0.001131452,
   -0.001148667,
   -0.001165958,
   -0.001183328,
   -0.001200779,
   -0.001218313,
   -0.00123593,
   -0.001253633,
   -0.001271423,
   -0.001289303,
   -0.001307275,
   -0.001325339,
   -0.0013435,
   -0.001361758,
   -0.001380116,
   -0.001398576,
   -0.00141714,
   -0.001435812,
   -0.001454592,
   -0.001473484,
   -0.001492491,
   -0.001511614,
   -0.001530858,
   -0.001550224,
   -0.001569716,
   -0.001589336,
   -0.001609088,
   -0.00169771,
   -0.001717175,
   -0.001736782,
   -0.001756534,
   -0.001776436,
   -0.001796492,
   -0.001816705,
   -0.001837079,
   -0.001857619,
   -0.001878328,
   -0.001899213,
   -0.001920276,
   -0.001941523,
   -0.001962959,
   -0.001984589,
   -0.002006418,
   -0.002028452,
   -0.002050697,
   -0.002073159,
   -0.002095843,
   -0.002118756,
   -0.002141905,
   -0.002165296,
   -0.002188937,
   -0.002212836,
   -0.002236999,
   -0.002315774,
   -0.002339947,
   -0.002364411,
   -0.002389175,
   -0.002414247,
   -0.002439638,
   -0.002465358,
   -0.002491417,
   -0.002517826,
   -0.002544597,
   -0.002571741,
   -0.002647692,
   -0.002675089,
   -0.0027029,
   -0.002731138,
   -0.002759817,
   -0.002788954,
   -0.002818565,
   -0.002893402,
   -0.002923489,
   -0.002954103,
   -0.003028446,
   -0.003059657,
   -0.003091456,
   -0.003123865,
   -0.003198046,
   -0.003231238,
   -0.003265114,
   -0.003339327,
   -0.00337415,
   -0.003409742,
   -0.00348427,
   -0.003520998,
   -0.003558591,
   -0.003633758,
   -0.003672705,
   -0.003748343,
   -0.003788808,
   -0.003899868,
   -0.003941564,
   -0.004018254,
   -0.00409523,
   -0.004172556,
   -0.004250299,
   -0.004328526,
   -0.004438886,
   -0.004517867,
   -0.004628271,
   -0.004738623,
   -0.004849026,
   -0.004930154,
   -0.005070432,
   -0.005210292,
   -0.005321653,
   -0.005517176,
   -0.005656294,
   -0.00584977,
   -0.006068861,
   -0.006286371,
   -0.00655455,
   -0.006845963,
   -0.007185267,
   -0.007570897,
   -0.008100123,
   -0.008670519,
   -0.009449601,
   -0.01040678,
   -0.0116308,
   -0.01334641,
   -0.01567732,
   -0.01903943,
   -0.02439782,
   -0.0330645,
   -0.03295604,
   -0.03286871};
   Double_t Graph2_fy3[1002] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004,
   0.000998004,
   0.000996008,
   0.000994012,
   0.000992016,
   0.00099002,
   0.000988024,
   0.0009860279,
   0.0009840319,
   0.0009820359,
   0.0009800399,
   0.0009780439,
   0.0009760479,
   0.0009740519,
   0.0009720559,
   0.0009700599,
   0.0009680639,
   0.0009660679,
   0.0009640719,
   0.0009620758,
   0.0009600798,
   0.0009580838,
   0.0009560878,
   0.0009540918,
   0.0009520958,
   0.0009500998,
   0.0009481038,
   0.0009461078,
   0.0009441118,
   0.0009421158,
   0.0009401198,
   0.0009381238,
   0.0009361277,
   0.0009341317,
   0.0009321357,
   0.0009301397,
   0.0009281437,
   0.0009261477,
   0.0009241517,
   0.0009221557,
   0.0009201597,
   0.0009181637,
   0.0009161677,
   0.0009141717,
   0.0009121756,
   0.0009101796,
   0.0009081836,
   0.0009061876,
   0.0009041916,
   0.0009021956,
   0.0009001996,
   0.0008982036,
   0.0008962076,
   0.0008942116,
   0.0008922156,
   0.0008902196,
   0.0008882236,
   0.0008862275,
   0.0008842315,
   0.0008822355,
   0.0008802395,
   0.0008782435,
   0.0008762475,
   0.0008742515,
   0.0008722555,
   0.0008702595,
   0.0008682635,
   0.0008662675,
   0.0008642715,
   0.0008622754,
   0.0008602794,
   0.0008582834,
   0.0008562874,
   0.0008542914,
   0.0008522954,
   0.0008502994,
   0.0008483034,
   0.0008463074,
   0.0008443114,
   0.0008423154,
   0.0008403194,
   0.0008383234,
   0.0008363273,
   0.0008343313,
   0.0008323353,
   0.0008303393,
   0.0008283433,
   0.0008263473,
   0.0008243513,
   0.0008223553,
   0.0008203593,
   0.0008183633,
   0.0008163673,
   0.0008143713,
   0.0008123752,
   0.0008103792,
   0.0008083832,
   0.0008063872,
   0.0008043912,
   0.0008023952,
   0.0008003992,
   0.0007984032,
   0.0007964072,
   0.0007944112,
   0.0007924152,
   0.0007904192,
   0.0007884232,
   0.0007864271,
   0.0007844311,
   0.0007824351,
   0.0007804391,
   0.0007784431,
   0.0007764471,
   0.0007744511,
   0.0007724551,
   0.0007704591,
   0.0007684631,
   0.0007664671,
   0.0007644711,
   0.000762475,
   0.000760479,
   0.000758483,
   0.000756487,
   0.000754491,
   0.000752495,
   0.000750499,
   0.000748503,
   0.000746507,
   0.000744511,
   0.000742515,
   0.000740519,
   0.000738523,
   0.0007365269,
   0.0007345309,
   0.0007325349,
   0.0007305389,
   0.0007285429,
   0.0007265469,
   0.0007245509,
   0.0007225549,
   0.0007205589,
   0.0007185629,
   0.0007165669,
   0.0007145709,
   0.0007125749,
   0.0007105788,
   0.0007085828,
   0.0007065868,
   0.0007045908,
   0.0007025948,
   0.0007005988,
   0.0006986028,
   0.0006966068,
   0.0006946108,
   0.0006926148,
   0.0006906188,
   0.0006886228,
   0.0006866267,
   0.0006846307,
   0.0006826347,
   0.0006806387,
   0.0006786427,
   0.0006766467,
   0.0006746507,
   0.0006726547,
   0.0006706587,
   0.0006686627,
   0.0006666667,
   0.0006646707,
   0.0006626747,
   0.0006606786,
   0.0006586826,
   0.0006566866,
   0.0006546906,
   0.0006526946,
   0.0006506986,
   0.0006487026,
   0.0006467066,
   0.0006447106,
   0.0006427146,
   0.0006407186,
   0.0006387226,
   0.0006367265,
   0.0006347305,
   0.0006327345,
   0.0006307385,
   0.0006287425,
   0.0006267465,
   0.0006247505,
   0.0006227545,
   0.0006207585,
   0.0006187625,
   0.0006167665,
   0.0006147705,
   0.0006127745,
   0.0006107784,
   0.0006087824,
   0.0006067864,
   0.0006047904,
   0.0006027944,
   0.0006007984,
   0.0005988024,
   0.0005968064,
   0.0005948104,
   0.0005928144,
   0.0005908184,
   0.0005888224,
   0.0005868263,
   0.0005848303,
   0.0005828343,
   0.0005808383,
   0.0005788423,
   0.0005768463,
   0.0005748503,
   0.0005728543,
   0.0005708583,
   0.0005688623,
   0.0005668663,
   0.0005648703,
   0.0005628743,
   0.0005608782,
   0.0005588822,
   0.0005568862,
   0.0005548902,
   0.0005528942,
   0.0005508982,
   0.0005489022,
   0.0005469062,
   0.0005449102,
   0.0005429142,
   0.0005409182,
   0.0005389222,
   0.0005369261,
   0.0005349301,
   0.0005329341,
   0.0005309381,
   0.0005289421,
   0.0005269461,
   0.0005249501,
   0.0005229541,
   0.0005209581,
   0.0005189621,
   0.0005169661,
   0.0005149701,
   0.0005129741,
   0.000510978,
   0.000508982,
   0.000506986,
   0.00050499,
   0.000502994,
   0.000500998,
   0.000499002,
   0.000497006,
   0.00049501,
   0.000493014,
   0.000491018,
   0.000489022,
   0.0004870259,
   0.0004850299,
   0.0004830339,
   0.0004810379,
   0.0004790419,
   0.0004770459,
   0.0004750499,
   0.0004730539,
   0.0004710579,
   0.0004690619,
   0.0004670659,
   0.0004650699,
   0.0004630739,
   0.0004610778,
   0.0004590818,
   0.0004570858,
   0.0004550898,
   0.0004530938,
   0.0004510978,
   0.0004491018,
   0.0004471058,
   0.0004451098,
   0.0004431138,
   0.0004411178,
   0.0004391218,
   0.0004371257,
   0.0004351297,
   0.0004331337,
   0.0004311377,
   0.0004291417,
   0.0004271457,
   0.0004251497,
   0.0004231537,
   0.0004211577,
   0.0004191617,
   0.0004171657,
   0.0004151697,
   0.0004131737,
   0.0004111776,
   0.0004091816,
   0.0004071856,
   0.0004051896,
   0.0004031936,
   0.0004011976,
   0.0003992016,
   0.0003972056,
   0.0003952096,
   0.0003932136,
   0.0003912176,
   0.0003892216,
   0.0003872255,
   0.0003852295,
   0.0003832335,
   0.0003812375,
   0.0003792415,
   0.0003772455,
   0.0003752495,
   0.0003732535,
   0.0003712575,
   0.0003692615,
   0.0003672655,
   0.0003652695,
   0.0003632735,
   0.0003612774,
   0.0003592814,
   0.0003572854,
   0.0003552894,
   0.0003532934,
   0.0003512974,
   0.0003493014,
   0.0003473054,
   0.0003453094,
   0.0003433134,
   0.0003413174,
   0.0003393214,
   0.0003373253,
   0.0003353293,
   0.0003333333,
   0.0003313373,
   0.0003293413,
   0.0003273453,
   0.0003253493,
   0.0003233533,
   0.0003213573,
   0.0003193613,
   0.0003173653,
   0.0003153693,
   0.0003133733,
   0.0003113772,
   0.0003093812,
   0.0003073852,
   0.0003053892,
   0.0003033932,
   0.0003013972,
   0.0002994012,
   0.0002974052,
   0.0002954092,
   0.0002934132,
   0.0002914172,
   0.0002894212,
   0.0002874251,
   0.0002854291,
   0.0002834331,
   0.0002814371,
   0.0002794411,
   0.0002774451,
   0.0002754491,
   0.0002734531,
   0.0002714571,
   0.0002694611,
   0.0002674651,
   0.0002654691,
   0.0002634731,
   0.000261477,
   0.000259481,
   0.000257485,
   0.000255489,
   0.000253493,
   0.000251497,
   0.000249501,
   0.000247505,
   0.000245509,
   0.000243513,
   0.000241517,
   0.000239521,
   0.000237525,
   0.0002355289,
   0.0002335329,
   0.0002315369,
   0.0002295409,
   0.0002275449,
   0.0002255489,
   0.0002235529,
   0.0002215569,
   0.0002195609,
   0.0002175649,
   0.0002155689,
   0.0002135729,
   0.0002115768,
   0.0002095808,
   0.0002075848,
   0.0002055888,
   0.0002035928,
   0.0002015968,
   0.0001996008,
   0.0001976048,
   0.0001956088,
   0.0001936128,
   0.0001916168,
   0.0001896208,
   0.0001876248,
   0.0001856287,
   0.0001836327,
   0.0001816367,
   0.0001796407,
   0.0001776447,
   0.0001756487,
   0.0001736527,
   0.0001716567,
   0.0001696607,
   0.0001676647,
   0.0001656687,
   0.0001636727,
   0.0001616766,
   0.0001596806,
   0.0001576846,
   0.0001556886,
   0.0001536926,
   0.0001516966,
   0.0001497006,
   0.0001477046,
   0.0001457086,
   0.0001437126,
   0.0001417166,
   0.0001397206,
   0.0001377246,
   0.0001357285,
   0.0001337325,
   0.0001317365,
   0.0001297405,
   0.0001277445,
   0.0001257485,
   0.0001237525,
   0.0001217565,
   0.0001197605,
   0.0001177645,
   0.0001157685,
   0.0001137725,
   0.0001117764,
   0.0001097804,
   0.0001077844,
   0.0001057884,
   0.0001037924,
   0.0001017964,
   9.98004e-05,
   9.780439e-05,
   9.580838e-05,
   9.381238e-05,
   9.181637e-05,
   8.982036e-05,
   8.782435e-05,
   8.582834e-05,
   8.383234e-05,
   8.183633e-05,
   7.984032e-05,
   7.784431e-05,
   7.58483e-05,
   7.38523e-05,
   7.185629e-05,
   6.986028e-05,
   6.786427e-05,
   6.586826e-05,
   6.387226e-05,
   6.187625e-05,
   5.988024e-05,
   5.788423e-05,
   5.588822e-05,
   5.389222e-05,
   5.189621e-05,
   4.99002e-05,
   4.790419e-05,
   4.590818e-05,
   4.391218e-05,
   4.191617e-05,
   3.992016e-05,
   3.792415e-05,
   3.592814e-05,
   3.393214e-05,
   3.193613e-05,
   2.994012e-05,
   2.794411e-05,
   2.59481e-05,
   2.39521e-05,
   2.195609e-05,
   1.996008e-05,
   1.796407e-05,
   1.596806e-05,
   1.397206e-05,
   1.197605e-05,
   9.98004e-06,
   7.984032e-06,
   5.988024e-06,
   3.992016e-06,
   1.996008e-06,
   0};
   graph = new TGraph(1002,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(9);
   graph->SetFillStyle(3005);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",1002,-0.05447938,0.2024992);
   Graph_Graph23->SetMinimum(0);
   Graph_Graph23->SetMaximum(0.001097804);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetLineWidth(2);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[501] = {
   0.005485466,
   0.005712997,
   0.005940195,
   0.006167068,
   0.006393623,
   0.006619867,
   0.006845807,
   0.00707145,
   0.007320121,
   0.007568834,
   0.007817593,
   0.008090205,
   0.008387155,
   0.008660665,
   0.008934543,
   0.009233228,
   0.009507993,
   0.009783121,
   0.01008352,
   0.01035952,
   0.01063589,
   0.01091261,
   0.01118969,
   0.01144146,
   0.0117191,
   0.01197114,
   0.01224934,
   0.01250164,
   0.01275401,
   0.01300644,
   0.01325893,
   0.01351149,
   0.01376412,
   0.01401681,
   0.01426958,
   0.01449502,
   0.01474778,
   0.01497295,
   0.01522573,
   0.01545063,
   0.01567534,
   0.01592808,
   0.01615254,
   0.01637681,
   0.01660089,
   0.01682479,
   0.01704851,
   0.01727206,
   0.01749542,
   0.01771861,
   0.01794163,
   0.01816449,
   0.01838717,
   0.01860969,
   0.01883205,
   0.01905425,
   0.01927629,
   0.01949817,
   0.0197199,
   0.01994148,
   0.0201629,
   0.02038418,
   0.02060531,
   0.0208263,
   0.02104714,
   0.02126784,
   0.0214884,
   0.02170882,
   0.0219291,
   0.02214925,
   0.02236926,
   0.02258914,
   0.0228089,
   0.02302852,
   0.02324801,
   0.02346738,
   0.02368662,
   0.02390574,
   0.02412473,
   0.02434361,
   0.02456236,
   0.024781,
   0.02499952,
   0.02521792,
   0.02543621,
   0.02565438,
   0.02587244,
   0.02609039,
   0.02630823,
   0.02652596,
   0.02674358,
   0.02696109,
   0.0271785,
   0.0273958,
   0.027613,
   0.02783009,
   0.02804708,
   0.02826397,
   0.02848076,
   0.02869746,
   0.02891405,
   0.02913054,
   0.02934694,
   0.02956325,
   0.02977945,
   0.02999557,
   0.03021159,
   0.03042752,
   0.03064335,
   0.0308591,
   0.03107476,
   0.03129032,
   0.0315058,
   0.03172119,
   0.0319365,
   0.03215171,
   0.03236684,
   0.03258189,
   0.03279686,
   0.03301173,
   0.03322653,
   0.03344125,
   0.03365588,
   0.03387043,
   0.03408491,
   0.0342993,
   0.03451362,
   0.03472785,
   0.03494201,
   0.03515609,
   0.0353701,
   0.03558403,
   0.03579789,
   0.03601167,
   0.03622537,
   0.03643901,
   0.03665257,
   0.03686606,
   0.03707947,
   0.03729282,
   0.03750609,
   0.0377193,
   0.03793243,
   0.0381455,
   0.03835849,
   0.03857142,
   0.03878428,
   0.03899708,
   0.0392098,
   0.03942246,
   0.03963506,
   0.03984759,
   0.04006005,
   0.04027245,
   0.04048479,
   0.04069706,
   0.04090927,
   0.04112142,
   0.04133351,
   0.04154553,
   0.04175749,
   0.04196939,
   0.04218123,
   0.04239301,
   0.04260473,
   0.0428164,
   0.043028,
   0.04323954,
   0.04345103,
   0.04366246,
   0.04387383,
   0.04408514,
   0.04429639,
   0.04450759,
   0.04471874,
   0.04492983,
   0.04514086,
   0.04535184,
   0.04556276,
   0.04577363,
   0.04598445,
   0.04619521,
   0.04640592,
   0.04661657,
   0.04682718,
   0.04703773,
   0.04724823,
   0.04745867,
   0.04766907,
   0.04787941,
   0.04808971,
   0.04829995,
   0.04851014,
   0.04872029,
   0.04893038,
   0.04914043,
   0.04935042,
   0.04956037,
   0.04977027,
   0.04998012,
   0.05018992,
   0.05039967,
   0.05060938,
   0.05081904,
   0.05102866,
   0.05123822,
   0.05144774,
   0.05165722,
   0.05186665,
   0.05207603,
   0.05228537,
   0.05249466,
   0.05270391,
   0.05291312,
   0.05312228,
   0.05333139,
   0.05354046,
   0.05374949,
   0.05395848,
   0.05416742,
   0.05437632,
   0.05458517,
   0.05479399,
   0.05500276,
   0.05521149,
   0.05542018,
   0.05562883,
   0.05583743,
   0.05604599,
   0.05625452,
   0.056463,
   0.05667144,
   0.05687984,
   0.05708821,
   0.05729653,
   0.05750481,
   0.05771305,
   0.05792126,
   0.05812942,
   0.05833755,
   0.05854563,
   0.05875368,
   0.05896169,
   0.05916966,
   0.0593776,
   0.05958549,
   0.05979335,
   0.06000117,
   0.06020896,
   0.06041671,
   0.06062442,
   0.06083209,
   0.06103973,
   0.06124733,
   0.06145489,
   0.06166242,
   0.06186991,
   0.06207737,
   0.06228479,
   0.06249218,
   0.06269953,
   0.06290685,
   0.06311413,
   0.06332138,
   0.06352859,
   0.06373577,
   0.06394291,
   0.06415002,
   0.0643571,
   0.06456414,
   0.06477115,
   0.06497812,
   0.06518507,
   0.06539198,
   0.06559885,
   0.0658057,
   0.06601251,
   0.06621928,
   0.06642603,
   0.06663274,
   0.06683942,
   0.06704607,
   0.06725269,
   0.06745928,
   0.06766583,
   0.06787236,
   0.06807885,
   0.06828531,
   0.06849174,
   0.06869814,
   0.0689045,
   0.06911084,
   0.06931715,
   0.06952342,
   0.06972967,
   0.06993589,
   0.07014207,
   0.07034823,
   0.07055436,
   0.07076045,
   0.07096652,
   0.07117256,
   0.07137857,
   0.07158455,
   0.0717905,
   0.07199642,
   0.07220231,
   0.07240818,
   0.07261401,
   0.07281982,
   0.0730256,
   0.07323135,
   0.07343708,
   0.07364277,
   0.07384844,
   0.07405408,
   0.07425969,
   0.07446527,
   0.07467083,
   0.07487636,
   0.07508186,
   0.07528734,
   0.07549279,
   0.07569821,
   0.0759036,
   0.07610897,
   0.07631431,
   0.07651963,
   0.07672492,
   0.07693018,
   0.07713542,
   0.07734063,
   0.07754581,
   0.07775097,
   0.0779561,
   0.07816121,
   0.07836629,
   0.07857135,
   0.07877638,
   0.07898138,
   0.07918636,
   0.07939132,
   0.07959625,
   0.07980115,
   0.08000603,
   0.08021089,
   0.08041572,
   0.08062053,
   0.08082531,
   0.08103007,
   0.0812348,
   0.08143951,
   0.08164419,
   0.08184886,
   0.08205349,
   0.08225811,
   0.0824627,
   0.08266726,
   0.0828718,
   0.08307632,
   0.08328082,
   0.08348529,
   0.08368974,
   0.08389416,
   0.08409857,
   0.08430295,
   0.0845073,
   0.08471164,
   0.08491595,
   0.08512024,
   0.0853245,
   0.08552874,
   0.08573297,
   0.08593716,
   0.08614134,
   0.08634549,
   0.08654962,
   0.08675373,
   0.08695782,
   0.08716189,
   0.08736593,
   0.08756995,
   0.08777395,
   0.08797793,
   0.08818189,
   0.08838582,
   0.08858974,
   0.08879363,
   0.0889975,
   0.08920135,
   0.08940518,
   0.08960899,
   0.08981278,
   0.09001655,
   0.09022029,
   0.09042402,
   0.09062772,
   0.0908314,
   0.09103507,
   0.09123871,
   0.09144233,
   0.09164593,
   0.09184951,
   0.09205307,
   0.09225661,
   0.09246013,
   0.09266363,
   0.09286712,
   0.09307058,
   0.09327402,
   0.09347744,
   0.09368084,
   0.09388422,
   0.09408758,
   0.09429092,
   0.09449425,
   0.09469755,
   0.09490084,
   0.0951041,
   0.09530735,
   0.09551057,
   0.09571378,
   0.09591697,
   0.09612014,
   0.09632329,
   0.09652642,
   0.09672953,
   0.09693262,
   0.0971357,
   0.09733876,
   0.09754179,
   0.09774481,
   0.09794781,
   0.0981508,
   0.09835376,
   0.09855671,
   0.09875963,
   0.09896254,
   0.09916543,
   0.09936831,
   0.09957116,
   0.099774,
   0.09997682,
   0.1001796,
   0.1003824,
   0.1005852,
   0.1007879,
   0.1009906,
   0.1011934,
   0.101396,
   0.1015987,
   0.1018014,
   0.102004,
   0.1022067,
   0.1024093,
   0.1026119,
   0.1028144,
   0.103017,
   0.1032195,
   0.103422,
   0.1036245,
   0.103827,
   0.1040295,
   0.104232,
   0.1044344,
   0.1046368,
   0.1048392,
   0.1050416,
   0.105244,
   0.1054463,
   0.1056487,
   0.105851,
   0.1060533,
   0.1062556,
   0.1064579,
   0.1066601,
   0.1068623,
   0.1070646,
   0.1072668,
   0.107469,
   0.1076711,
   0.1078733,
   0.1080754,
   0.1082776,
   0.1084797,
   0.1086818,
   0.1088838,
   0.1090859,
   0.109288,
   0.10949,
   0.109692,
   0.109894,
   0.110096,
   0.110298,
   0.1104999,
   0.1107019,
   0.1109038,
   0.1111057,
   0.1113076,
   0.1115095,
   0.1117113};
   Double_t Graph3_fy4[501] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004};
   graph = new TGraph(501,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",501,0,0.1223339);
   Graph_Graph34->SetMinimum(0);
   Graph_Graph34->SetMaximum(0.001097804);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);
   Graph_Graph34->SetLineWidth(2);
   Graph_Graph34->SetMarkerStyle(20);
   Graph_Graph34->GetXaxis()->SetNdivisions(505);
   Graph_Graph34->GetXaxis()->SetLabelFont(132);
   Graph_Graph34->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph34->GetXaxis()->SetTitleFont(132);
   Graph_Graph34->GetYaxis()->SetLabelFont(132);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph34->GetYaxis()->SetTitleFont(132);
   Graph_Graph34->GetZaxis()->SetLabelFont(132);
   Graph_Graph34->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("l");
   
   Double_t Graph4_fx5[501] = {
   -0.03286871,
   -0.03294427,
   -0.0330178,
   -0.02425329,
   -0.01884212,
   -0.01540302,
   -0.0130165,
   -0.01124393,
   -0.0099596,
   -0.008939755,
   -0.008143134,
   -0.007503299,
   -0.006975785,
   -0.006490682,
   -0.006121853,
   -0.005749501,
   -0.005447457,
   -0.005167647,
   -0.004885655,
   -0.004601502,
   -0.004365638,
   -0.004153628,
   -0.003940425,
   -0.003751707,
   -0.003510493,
   -0.003345711,
   -0.003128159,
   -0.002961983,
   -0.002768868,
   -0.002601476,
   -0.002433558,
   -0.002265121,
   -0.00209617,
   -0.001926711,
   -0.001756751,
   -0.001586295,
   -0.001415348,
   -0.001271589,
   -0.001099813,
   -0.0009555115,
   -0.0008110118,
   -0.0006380956,
   -0.0004930737,
   -0.0003478632,
   -0.0002024667,
   -5.688683e-05,
   8.88739e-05,
   0.000234813,
   0.000380928,
   0.0005272166,
   0.0006736765,
   0.0008203053,
   0.0009671009,
   0.001114061,
   0.001261184,
   0.001408467,
   0.001555908,
   0.001703506,
   0.001851258,
   0.001999163,
   0.002147218,
   0.002295422,
   0.002443773,
   0.002592269,
   0.002740909,
   0.002889691,
   0.003038613,
   0.003187673,
   0.003336871,
   0.003486203,
   0.00363567,
   0.003785269,
   0.003934998,
   0.004084858,
   0.004234845,
   0.004384959,
   0.004535197,
   0.00468556,
   0.004836046,
   0.004986652,
   0.005137379,
   0.005288224,
   0.005439187,
   0.005590266,
   0.00574146,
   0.005892768,
   0.006044188,
   0.006195721,
   0.006347364,
   0.006499116,
   0.006650976,
   0.006802944,
   0.006955018,
   0.007107197,
   0.007259481,
   0.007411867,
   0.007564356,
   0.007716946,
   0.007869636,
   0.008022426,
   0.008175314,
   0.0083283,
   0.008481382,
   0.00863456,
   0.008787833,
   0.0089412,
   0.00909466,
   0.009248213,
   0.009401857,
   0.009555592,
   0.009709418,
   0.009863332,
   0.01001733,
   0.01017142,
   0.0103256,
   0.01047987,
   0.01063421,
   0.01078865,
   0.01094317,
   0.01109777,
   0.01125245,
   0.01140722,
   0.01156206,
   0.01171699,
   0.011872,
   0.01202709,
   0.01218225,
   0.0123375,
   0.01249282,
   0.01264822,
   0.01280369,
   0.01295924,
   0.01311487,
   0.01327057,
   0.01342634,
   0.01358219,
   0.01373811,
   0.0138941,
   0.01405017,
   0.01420631,
   0.01436251,
   0.01451879,
   0.01467513,
   0.01483155,
   0.01498803,
   0.01514459,
   0.01530121,
   0.01545789,
   0.01561465,
   0.01577147,
   0.01592835,
   0.01608531,
   0.01624232,
   0.0163994,
   0.01655655,
   0.01671375,
   0.01687103,
   0.01702836,
   0.01718576,
   0.01734321,
   0.01750073,
   0.01765831,
   0.01781595,
   0.01797365,
   0.01813141,
   0.01828923,
   0.01844711,
   0.01860505,
   0.01876305,
   0.0189211,
   0.01907921,
   0.01923738,
   0.0193956,
   0.01955388,
   0.01971222,
   0.01987061,
   0.02002906,
   0.02018756,
   0.02034612,
   0.02050473,
   0.0206634,
   0.02082212,
   0.02098089,
   0.02113972,
   0.02129859,
   0.02145752,
   0.02161651,
   0.02177554,
   0.02193463,
   0.02209376,
   0.02225295,
   0.02241219,
   0.02257147,
   0.02273081,
   0.0228902,
   0.02304964,
   0.02320912,
   0.02336865,
   0.02352824,
   0.02368787,
   0.02384755,
   0.02400727,
   0.02416705,
   0.02432687,
   0.02448673,
   0.02464665,
   0.02480661,
   0.02496661,
   0.02512667,
   0.02528676,
   0.02544691,
   0.02560709,
   0.02576733,
   0.0259276,
   0.02608792,
   0.02624829,
   0.0264087,
   0.02656915,
   0.02672965,
   0.02689019,
   0.02705077,
   0.02721139,
   0.02737206,
   0.02753277,
   0.02769352,
   0.02785431,
   0.02801515,
   0.02817602,
   0.02833694,
   0.0284979,
   0.0286589,
   0.02881993,
   0.02898101,
   0.02914213,
   0.02930329,
   0.02946449,
   0.02962573,
   0.02978701,
   0.02994832,
   0.03010968,
   0.03027107,
   0.03043251,
   0.03059398,
   0.03075549,
   0.03091703,
   0.03107862,
   0.03124024,
   0.0314019,
   0.0315636,
   0.03172533,
   0.0318871,
   0.03204891,
   0.03221075,
   0.03237263,
   0.03253455,
   0.0326965,
   0.03285849,
   0.03302051,
   0.03318257,
   0.03334467,
   0.0335068,
   0.03366896,
   0.03383116,
   0.03399339,
   0.03415566,
   0.03431796,
   0.0344803,
   0.03464267,
   0.03480508,
   0.03496752,
   0.03512999,
   0.03529249,
   0.03545503,
   0.0356176,
   0.03578021,
   0.03594285,
   0.03610552,
   0.03626822,
   0.03643096,
   0.03659372,
   0.03675652,
   0.03691935,
   0.03708222,
   0.03724511,
   0.03740804,
   0.037571,
   0.03773399,
   0.03789701,
   0.03806006,
   0.03822314,
   0.03838625,
   0.0385494,
   0.03871257,
   0.03887578,
   0.03903901,
   0.03920228,
   0.03936557,
   0.0395289,
   0.03969225,
   0.03985563,
   0.04001905,
   0.04018249,
   0.04034596,
   0.04050946,
   0.04067299,
   0.04083655,
   0.04100014,
   0.04116376,
   0.0413274,
   0.04149108,
   0.04165478,
   0.04181851,
   0.04198227,
   0.04214605,
   0.04230986,
   0.04247371,
   0.04263758,
   0.04280147,
   0.0429654,
   0.04312935,
   0.04329333,
   0.04345733,
   0.04362136,
   0.04378542,
   0.04394951,
   0.04411362,
   0.04427776,
   0.04444193,
   0.04460612,
   0.04477034,
   0.04493458,
   0.04509885,
   0.04526315,
   0.04542747,
   0.04559182,
   0.04575619,
   0.04592059,
   0.04608502,
   0.04624947,
   0.04641395,
   0.04657845,
   0.04674297,
   0.04690752,
   0.0470721,
   0.0472367,
   0.04740133,
   0.04756598,
   0.04773065,
   0.04789535,
   0.04806007,
   0.04822482,
   0.04838959,
   0.04855439,
   0.04871921,
   0.04888405,
   0.04904892,
   0.04921381,
   0.04937873,
   0.04954366,
   0.04970863,
   0.04987361,
   0.05003862,
   0.05020365,
   0.05036871,
   0.05053379,
   0.05069889,
   0.05086401,
   0.05102916,
   0.05119433,
   0.05135952,
   0.05152474,
   0.05168998,
   0.05185524,
   0.05202052,
   0.05218583,
   0.05235115,
   0.0525165,
   0.05268187,
   0.05284727,
   0.05301268,
   0.05317812,
   0.05334358,
   0.05350906,
   0.05367456,
   0.05384009,
   0.05400563,
   0.0541712,
   0.05433679,
   0.0545024,
   0.05466803,
   0.05483368,
   0.05499935,
   0.05516504,
   0.05533076,
   0.05549649,
   0.05566225,
   0.05582803,
   0.05599383,
   0.05615964,
   0.05632548,
   0.05649134,
   0.05665722,
   0.05682312,
   0.05698904,
   0.05715498,
   0.05732094,
   0.05748692,
   0.05765292,
   0.05781894,
   0.05798498,
   0.05815104,
   0.05831712,
   0.05848322,
   0.05864934,
   0.05881548,
   0.05898164,
   0.05914782,
   0.05931401,
   0.05948023,
   0.05964647,
   0.05981272,
   0.05997899,
   0.06014529,
   0.0603116,
   0.06047793,
   0.06064428,
   0.06081065,
   0.06097703,
   0.06114344,
   0.06130987,
   0.06147631,
   0.06164277,
   0.06180925,
   0.06197575,
   0.06214227,
   0.0623088,
   0.06247536,
   0.06264193,
   0.06280852,
   0.06297513,
   0.06314175,
   0.0633084,
   0.06347506,
   0.06364174,
   0.06380844,
   0.06397515,
   0.06414189,
   0.06430864,
   0.06447541,
   0.06464219,
   0.064809,
   0.06497582,
   0.06514266,
   0.06530951,
   0.06547639,
   0.06564328,
   0.06581018,
   0.06597711,
   0.06614405,
   0.06631101,
   0.06647799,
   0.06664498,
   0.06681199,
   0.06697902,
   0.06714606,
   0.06731312,
   0.0674802,
   0.06764729,
   0.0678144,
   0.06798153,
   0.06814868,
   0.06831584,
   0.06848301,
   0.06865021,
   0.06881742,
   0.06898464,
   0.06915188,
   0.06931914,
   0.06948642,
   0.06965371,
   0.06982101,
   0.06998834,
   0.07015568,
   0.07032303,
   0.0704904,
   0.07065779,
   0.07082519,
   0.07099261,
   0.07116004,
   0.07132749,
   0.07149496,
   0.07166244,
   0.07182994,
   0.07199745,
   0.07216498,
   0.07233252,
   0.07250008,
   0.07266765,
   0.07283524,
   0.07300284,
   0.07317046};
   Double_t Graph4_fy5[501] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004};
   graph = new TGraph(501,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",501,-0.04363663,0.08378929);
   Graph_Graph45->SetMinimum(0);
   Graph_Graph45->SetMaximum(0.001097804);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);
   Graph_Graph45->SetLineWidth(2);
   Graph_Graph45->SetMarkerStyle(20);
   Graph_Graph45->GetXaxis()->SetNdivisions(505);
   Graph_Graph45->GetXaxis()->SetLabelFont(132);
   Graph_Graph45->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph45->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph45->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph45->GetXaxis()->SetTitleFont(132);
   Graph_Graph45->GetYaxis()->SetLabelFont(132);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph45->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph45->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph45->GetYaxis()->SetTitleFont(132);
   Graph_Graph45->GetZaxis()->SetLabelFont(132);
   Graph_Graph45->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph45->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[501] = {
   0.005485466,
   0.005714932,
   0.005947871,
   0.006184192,
   0.006423803,
   0.006666607,
   0.006912509,
   0.007161409,
   0.007437002,
   0.007715963,
   0.007998229,
   0.008283733,
   0.0085974,
   0.008914825,
   0.00923597,
   0.009560798,
   0.009889271,
   0.01022135,
   0.010557,
   0.01089618,
   0.01121102,
   0.01155675,
   0.01187728,
   0.0122294,
   0.01255542,
   0.01288391,
   0.01321481,
   0.01354809,
   0.01391483,
   0.01422157,
   0.01456168,
   0.01490399,
   0.01524845,
   0.01556166,
   0.01590986,
   0.0162601,
   0.01657758,
   0.01693134,
   0.01725132,
   0.01760845,
   0.01793079,
   0.01829118,
   0.01861575,
   0.01894114,
   0.01930595,
   0.01963339,
   0.01996156,
   0.02033057,
   0.02066063,
   0.02099135,
   0.02136436,
   0.02169684,
   0.02202991,
   0.02236355,
   0.02274144,
   0.02307668,
   0.02341244,
   0.02374869,
   0.02408542,
   0.02442261,
   0.02476026,
   0.02509833,
   0.02543683,
   0.02577573,
   0.02616397,
   0.02650418,
   0.02684475,
   0.02718568,
   0.02752695,
   0.02786856,
   0.02821049,
   0.02855274,
   0.02889529,
   0.02923814,
   0.02958127,
   0.02997957,
   0.0303238,
   0.03066829,
   0.03101303,
   0.03135803,
   0.03170326,
   0.03204873,
   0.03239443,
   0.03274034,
   0.03308648,
   0.03343282,
   0.03377936,
   0.03412611,
   0.03447304,
   0.03482017,
   0.03516747,
   0.03551496,
   0.03586261,
   0.03621044,
   0.03655843,
   0.03690658,
   0.03725489,
   0.03760335,
   0.03795196,
   0.03830071,
   0.0386496,
   0.03906793,
   0.03941766,
   0.03976752,
   0.04011751,
   0.04046763,
   0.04081786,
   0.04116822,
   0.0415187,
   0.04186928,
   0.04221998,
   0.04257079,
   0.04292171,
   0.04327273,
   0.04362386,
   0.04397508,
   0.0443264,
   0.04467781,
   0.04502932,
   0.04538093,
   0.04573262,
   0.04608439,
   0.04643626,
   0.04678821,
   0.04714024,
   0.04749235,
   0.04784454,
   0.0481968,
   0.04854915,
   0.04890156,
   0.04925405,
   0.04960661,
   0.04995924,
   0.05031194,
   0.05066471,
   0.05101754,
   0.05137044,
   0.0517234,
   0.05207642,
   0.0524295,
   0.05278265,
   0.05313585,
   0.05348911,
   0.05384242,
   0.05419579,
   0.05454922,
   0.0549027,
   0.05525623,
   0.05560981,
   0.05596345,
   0.05631713,
   0.05667086,
   0.05702465,
   0.05737847,
   0.05773235,
   0.05808627,
   0.05844023,
   0.05879424,
   0.05914829,
   0.05950239,
   0.05985652,
   0.0602107,
   0.06056492,
   0.06091918,
   0.06127347,
   0.06162781,
   0.06198218,
   0.06233659,
   0.06269104,
   0.06304552,
   0.06340004,
   0.0637546,
   0.06410918,
   0.06446381,
   0.06481846,
   0.06517315,
   0.06552787,
   0.06588262,
   0.0662374,
   0.06659222,
   0.06694706,
   0.06730194,
   0.06765684,
   0.06801177,
   0.06836673,
   0.06872172,
   0.06907674,
   0.06943178,
   0.06978686,
   0.07014195,
   0.07049708,
   0.07085223,
   0.0712074,
   0.0715626,
   0.07191783,
   0.07227308,
   0.07262835,
   0.07298365,
   0.07333897,
   0.07369431,
   0.07404968,
   0.07440506,
   0.07476048,
   0.07511591,
   0.07547136,
   0.07582684,
   0.07618233,
   0.07653785,
   0.07689338,
   0.07724894,
   0.07760452,
   0.07796011,
   0.07831573,
   0.07867136,
   0.07902702,
   0.07938269,
   0.07973838,
   0.08009409,
   0.08044981,
   0.08080555,
   0.08116132,
   0.08151709,
   0.08187289,
   0.0822287,
   0.08258453,
   0.08294037,
   0.08329623,
   0.08365211,
   0.084008,
   0.08436391,
   0.08471983,
   0.08507577,
   0.08543173,
   0.08578769,
   0.08614368,
   0.08649967,
   0.08685569,
   0.08721171,
   0.08756775,
   0.0879238,
   0.08827987,
   0.08863595,
   0.08899204,
   0.08934815,
   0.08970427,
   0.0900604,
   0.09041655,
   0.09077271,
   0.09112888,
   0.09148506,
   0.09184125,
   0.09219746,
   0.09255368,
   0.09290991,
   0.09326615,
   0.09362241,
   0.09397867,
   0.09433495,
   0.09469123,
   0.09504753,
   0.09540384,
   0.09576016,
   0.09611649,
   0.09647283,
   0.09682918,
   0.09718554,
   0.09754191,
   0.0978983,
   0.09825469,
   0.09861109,
   0.0989675,
   0.09932392,
   0.09968035,
   0.1000368,
   0.1003932,
   0.1007497,
   0.1011062,
   0.1014626,
   0.1018191,
   0.1021756,
   0.1025321,
   0.1028886,
   0.1032452,
   0.1036017,
   0.1039582,
   0.1043148,
   0.1046713,
   0.1050279,
   0.1053845,
   0.105741,
   0.1060976,
   0.1064542,
   0.1068108,
   0.1071674,
   0.107524,
   0.1078807,
   0.1082373,
   0.1085939,
   0.1089506,
   0.1093072,
   0.1096639,
   0.1100206,
   0.1103773,
   0.1107339,
   0.1110906,
   0.1114473,
   0.111804,
   0.1121607,
   0.1125175,
   0.1128742,
   0.1132309,
   0.1135876,
   0.1139444,
   0.1143011,
   0.1146579,
   0.1150147,
   0.1153714,
   0.1157282,
   0.116085,
   0.1164418,
   0.1167986,
   0.1171554,
   0.1175122,
   0.117869,
   0.1182258,
   0.1185826,
   0.1189394,
   0.1192963,
   0.1196531,
   0.12001,
   0.1203668,
   0.1207237,
   0.1210805,
   0.1214374,
   0.1217943,
   0.1221511,
   0.122508,
   0.1228649,
   0.1232218,
   0.1235787,
   0.1239356,
   0.1242925,
   0.1246494,
   0.1250063,
   0.1253633,
   0.1257202,
   0.1260771,
   0.126434,
   0.126791,
   0.1271479,
   0.1275049,
   0.1278618,
   0.1282188,
   0.1285758,
   0.1289327,
   0.1292897,
   0.1296467,
   0.1300037,
   0.1303606,
   0.1307176,
   0.1310746,
   0.1314316,
   0.1317886,
   0.1321456,
   0.1325027,
   0.1328597,
   0.1332167,
   0.1335737,
   0.1339307,
   0.1342878,
   0.1346448,
   0.1350018,
   0.1353589,
   0.1357159,
   0.136073,
   0.13643,
   0.1367871,
   0.1371442,
   0.1375012,
   0.1378583,
   0.1382154,
   0.1385724,
   0.1389295,
   0.1392866,
   0.1396437,
   0.1400008,
   0.1403579,
   0.140715,
   0.1410721,
   0.1414292,
   0.1417863,
   0.1421434,
   0.1425005,
   0.1428576,
   0.1432148,
   0.1435719,
   0.143929,
   0.1442861,
   0.1446433,
   0.1450004,
   0.1453576,
   0.1457147,
   0.1460719,
   0.146429,
   0.1467862,
   0.1471433,
   0.1475005,
   0.1478576,
   0.1482148,
   0.148572,
   0.1489291,
   0.1492863,
   0.1496435,
   0.1500007,
   0.1503578,
   0.150715,
   0.1510722,
   0.1514294,
   0.1517866,
   0.1521438,
   0.152501,
   0.1528582,
   0.1532154,
   0.1535726,
   0.1539298,
   0.154287,
   0.1546443,
   0.1550015,
   0.1553587,
   0.1557159,
   0.1560731,
   0.1564304,
   0.1567876,
   0.1571448,
   0.1575021,
   0.1578593,
   0.1582165,
   0.1585738,
   0.158931,
   0.1592883,
   0.1596455,
   0.1600028,
   0.16036,
   0.1607173,
   0.1610746,
   0.1614318,
   0.1617891,
   0.1621463,
   0.1625036,
   0.1628609,
   0.1632182,
   0.1635754,
   0.1639327,
   0.16429,
   0.1646473,
   0.1650046,
   0.1653618,
   0.1657191,
   0.1660764,
   0.1664337,
   0.166791,
   0.1671483,
   0.1675056,
   0.1678629,
   0.1682202,
   0.1685775,
   0.1689348,
   0.1692921,
   0.1696494,
   0.1700067,
   0.1703641,
   0.1707214,
   0.1710787,
   0.171436,
   0.1717933,
   0.1721507,
   0.172508,
   0.1728653,
   0.1732227,
   0.17358,
   0.1739373,
   0.1742947,
   0.174652,
   0.1750093,
   0.1753667,
   0.175724,
   0.1760814,
   0.1764387,
   0.1767961,
   0.1771534,
   0.1775108,
   0.1778681,
   0.1782255,
   0.1785828,
   0.1789402,
   0.1792975,
   0.1796549,
   0.1800123,
   0.1803696,
   0.180727,
   0.1810844};
   Double_t Graph5_fy6[501] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004};
   graph = new TGraph(501,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",501,0,0.1986443);
   Graph_Graph56->SetMinimum(0);
   Graph_Graph56->SetMaximum(0.001097804);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);
   Graph_Graph56->SetLineWidth(2);
   Graph_Graph56->SetMarkerStyle(20);
   Graph_Graph56->GetXaxis()->SetNdivisions(505);
   Graph_Graph56->GetXaxis()->SetLabelFont(132);
   Graph_Graph56->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph56->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph56->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph56->GetXaxis()->SetTitleFont(132);
   Graph_Graph56->GetYaxis()->SetLabelFont(132);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph56->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph56->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph56->GetYaxis()->SetTitleFont(132);
   Graph_Graph56->GetZaxis()->SetLabelFont(132);
   Graph_Graph56->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph56->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("l");
   
   Double_t Graph6_fx7[501] = {
   -0.03286871,
   -0.03295604,
   -0.0330645,
   -0.02439782,
   -0.01903943,
   -0.01567732,
   -0.01334641,
   -0.0116308,
   -0.01040678,
   -0.009449601,
   -0.008670519,
   -0.008100123,
   -0.007570897,
   -0.007185267,
   -0.006845963,
   -0.00655455,
   -0.006286371,
   -0.006068861,
   -0.00584977,
   -0.005656294,
   -0.005517176,
   -0.005321653,
   -0.005210292,
   -0.005070432,
   -0.004930154,
   -0.004849026,
   -0.004738623,
   -0.004628271,
   -0.004517867,
   -0.004438886,
   -0.004328526,
   -0.004250299,
   -0.004172556,
   -0.00409523,
   -0.004018254,
   -0.003941564,
   -0.003899868,
   -0.003788808,
   -0.003748343,
   -0.003672705,
   -0.003633758,
   -0.003558591,
   -0.003520998,
   -0.00348427,
   -0.003409742,
   -0.00337415,
   -0.003339327,
   -0.003265114,
   -0.003231238,
   -0.003198046,
   -0.003123865,
   -0.003091456,
   -0.003059657,
   -0.003028446,
   -0.002954103,
   -0.002923489,
   -0.002893402,
   -0.002818565,
   -0.002788954,
   -0.002759817,
   -0.002731138,
   -0.0027029,
   -0.002675089,
   -0.002647692,
   -0.002571741,
   -0.002544597,
   -0.002517826,
   -0.002491417,
   -0.002465358,
   -0.002439638,
   -0.002414247,
   -0.002389175,
   -0.002364411,
   -0.002339947,
   -0.002315774,
   -0.002236999,
   -0.002212836,
   -0.002188937,
   -0.002165296,
   -0.002141905,
   -0.002118756,
   -0.002095843,
   -0.002073159,
   -0.002050697,
   -0.002028452,
   -0.002006418,
   -0.001984589,
   -0.001962959,
   -0.001941523,
   -0.001920276,
   -0.001899213,
   -0.001878328,
   -0.001857619,
   -0.001837079,
   -0.001816705,
   -0.001796492,
   -0.001776436,
   -0.001756534,
   -0.001736782,
   -0.001717175,
   -0.00169771,
   -0.001609088,
   -0.001589336,
   -0.001569716,
   -0.001550224,
   -0.001530858,
   -0.001511614,
   -0.001492491,
   -0.001473484,
   -0.001454592,
   -0.001435812,
   -0.00141714,
   -0.001398576,
   -0.001380116,
   -0.001361758,
   -0.0013435,
   -0.001325339,
   -0.001307275,
   -0.001289303,
   -0.001271423,
   -0.001253633,
   -0.00123593,
   -0.001218313,
   -0.001200779,
   -0.001183328,
   -0.001165958,
   -0.001148667,
   -0.001131452,
   -0.001114314,
   -0.00109725,
   -0.001080258,
   -0.001063338,
   -0.001046487,
   -0.001029705,
   -0.001012991,
   -0.0009963417,
   -0.0009797573,
   -0.0009632363,
   -0.0009467774,
   -0.0009303795,
   -0.0009140414,
   -0.000897762,
   -0.0008815402,
   -0.000865375,
   -0.0008492653,
   -0.00083321,
   -0.0008172083,
   -0.0008012591,
   -0.0007853615,
   -0.0007695145,
   -0.0007537174,
   -0.0007379691,
   -0.0007222688,
   -0.0007066158,
   -0.0006910091,
   -0.000675448,
   -0.0006599317,
   -0.0006444594,
   -0.0006290304,
   -0.000613644,
   -0.0005982993,
   -0.0005829958,
   -0.0005677328,
   -0.0005525095,
   -0.0005373254,
   -0.0005221797,
   -0.0005070719,
   -0.0004920014,
   -0.0004769675,
   -0.0004619696,
   -0.0004470073,
   -0.0004320798,
   -0.0004171867,
   -0.0004023275,
   -0.0003875015,
   -0.0003727083,
   -0.0003579474,
   -0.0003432183,
   -0.0003285204,
   -0.0003138534,
   -0.0002992167,
   -0.0002846099,
   -0.0002700326,
   -0.0002554842,
   -0.0002409644,
   -0.0002264727,
   -0.0002120088,
   -0.0001975722,
   -0.0001831625,
   -0.0001687794,
   -0.0001544223,
   -0.0001400911,
   -0.0001257853,
   -0.0001115045,
   -9.724834e-05,
   -8.301655e-05,
   -6.880875e-05,
   -5.462461e-05,
   -4.04638e-05,
   -2.632598e-05,
   -1.221085e-05,
   1.881912e-06,
   1.595261e-05,
   3.000154e-05,
   4.4029e-05,
   5.803529e-05,
   7.202068e-05,
   8.598546e-05,
   9.99299e-05,
   0.0001138543,
   0.0001277588,
   0.0001416439,
   0.0001555096,
   0.0001693563,
   0.0001831843,
   0.0001969936,
   0.0002107847,
   0.0002245577,
   0.0002383129,
   0.0002520505,
   0.0002657706,
   0.0002794737,
   0.0002931597,
   0.000306829,
   0.0003204818,
   0.0003341183,
   0.0003477386,
   0.000361343,
   0.0003749317,
   0.0003885049,
   0.0004020627,
   0.0004156053,
   0.000429133,
   0.0004426459,
   0.0004561441,
   0.0004696279,
   0.0004830975,
   0.0004965529,
   0.0005099944,
   0.0005234221,
   0.0005368362,
   0.0005502369,
   0.0005636242,
   0.0005769985,
   0.0005903597,
   0.0006037081,
   0.0006170437,
   0.0006303669,
   0.0006436776,
   0.0006569761,
   0.0006702624,
   0.0006835367,
   0.0006967992,
   0.00071005,
   0.0007232891,
   0.0007365168,
   0.0007497332,
   0.0007629383,
   0.0007761324,
   0.0007893154,
   0.0008024877,
   0.0008156491,
   0.0008288,
   0.0008419404,
   0.0008550704,
   0.00086819,
   0.0008812996,
   0.000894399,
   0.0009074885,
   0.0009205682,
   0.0009336381,
   0.0009466983,
   0.0009597491,
   0.0009727903,
   0.0009858222,
   0.0009988449,
   0.001011858,
   0.001024863,
   0.001037858,
   0.001050845,
   0.001063823,
   0.001076792,
   0.001089752,
   0.001102704,
   0.001115648,
   0.001128583,
   0.00114151,
   0.001154429,
   0.001167339,
   0.001180242,
   0.001193137,
   0.001206023,
   0.001218902,
   0.001231773,
   0.001244637,
   0.001257493,
   0.001270342,
   0.001283183,
   0.001296017,
   0.001308843,
   0.001321662,
   0.001334474,
   0.001347279,
   0.001360077,
   0.001372868,
   0.001385653,
   0.00139843,
   0.001411201,
   0.001423965,
   0.001436722,
   0.001449473,
   0.001462217,
   0.001474955,
   0.001487686,
   0.001500411,
   0.00151313,
   0.001525842,
   0.001538549,
   0.001551249,
   0.001563943,
   0.001576632,
   0.001589314,
   0.001601991,
   0.001614661,
   0.001627326,
   0.001639985,
   0.001652638,
   0.001665286,
   0.001677928,
   0.001690565,
   0.001703196,
   0.001715822,
   0.001728442,
   0.001741057,
   0.001753667,
   0.001766271,
   0.001778871,
   0.001791465,
   0.001804054,
   0.001816638,
   0.001829216,
   0.00184179,
   0.001854359,
   0.001866923,
   0.001879482,
   0.001892037,
   0.001904586,
   0.001917131,
   0.001929671,
   0.001942206,
   0.001954737,
   0.001967263,
   0.001979785,
   0.001992302,
   0.002004814,
   0.002017323,
   0.002029826,
   0.002042326,
   0.002054821,
   0.002067312,
   0.002079798,
   0.00209228,
   0.002104758,
   0.002117232,
   0.002129702,
   0.002142168,
   0.002154629,
   0.002167087,
   0.00217954,
   0.00219199,
   0.002204435,
   0.002216877,
   0.002229315,
   0.002241749,
   0.002254179,
   0.002266605,
   0.002279028,
   0.002291447,
   0.002303862,
   0.002316273,
   0.002328681,
   0.002341085,
   0.002353486,
   0.002365883,
   0.002378276,
   0.002390666,
   0.002403053,
   0.002415436,
   0.002427816,
   0.002440192,
   0.002452565,
   0.002464934,
   0.0024773,
   0.002489663,
   0.002502022,
   0.002514379,
   0.002526732,
   0.002539082,
   0.002551428,
   0.002563772,
   0.002576112,
   0.002588449,
   0.002600783,
   0.002613114,
   0.002625442,
   0.002637767,
   0.002650089,
   0.002662408,
   0.002674724,
   0.002687037,
   0.002699347,
   0.002711654,
   0.002723958,
   0.00273626,
   0.002748558,
   0.002760854,
   0.002773147,
   0.002785437,
   0.002797724,
   0.002810009,
   0.002822291,
   0.00283457,
   0.002846846,
   0.00285912,
   0.002871391,
   0.00288366,
   0.002895926,
   0.002908189,
   0.00292045,
   0.002932708,
   0.002944964,
   0.002957217,
   0.002969467,
   0.002981715,
   0.002993961,
   0.003006204,
   0.003018445,
   0.003030683,
   0.003042919,
   0.003055152,
   0.003067383,
   0.003079612,
   0.003091838,
   0.003104062,
   0.003116284,
   0.003128503,
   0.00314072,
   0.003152935,
   0.003165148,
   0.003177358,
   0.003189566,
   0.003201772,
   0.003213976,
   0.003226177,
   0.003238376,
   0.003250573,
   0.003262768,
   0.003274961,
   0.003287152,
   0.003299341,
   0.003311527,
   0.003323712,
   0.003335894,
   0.003348074,
   0.003360253,
   0.003372429,
   0.003384603,
   0.003396775,
   0.003408945,
   0.003421114,
   0.00343328,
   0.003445444,
   0.003457607,
   0.003469767,
   0.003481926,
   0.003494082,
   0.003506237,
   0.00351839,
   0.003530541,
   0.00354269,
   0.003554837,
   0.003566983,
   0.003579126,
   0.003591268,
   0.003603408,
   0.003615546,
   0.003627683,
   0.003639818,
   0.00365195,
   0.003664082,
   0.003676211,
   0.003688339,
   0.003700465,
   0.003712589,
   0.003724711,
   0.003736832,
   0.003748951,
   0.003761069,
   0.003773185,
   0.003785299,
   0.003797412};
   Double_t Graph6_fy7[501] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004};
   graph = new TGraph(501,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",501,-0.03675069,0.007483602);
   Graph_Graph67->SetMinimum(0);
   Graph_Graph67->SetMaximum(0.001097804);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);
   Graph_Graph67->SetLineWidth(2);
   Graph_Graph67->SetMarkerStyle(20);
   Graph_Graph67->GetXaxis()->SetNdivisions(505);
   Graph_Graph67->GetXaxis()->SetLabelFont(132);
   Graph_Graph67->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph67->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph67->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph67->GetXaxis()->SetTitleFont(132);
   Graph_Graph67->GetYaxis()->SetLabelFont(132);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph67->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph67->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph67->GetYaxis()->SetTitleFont(132);
   Graph_Graph67->GetZaxis()->SetLabelFont(132);
   Graph_Graph67->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph67->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   
   Double_t Graph0_fx8[501] = {
   7.063e-05,
   0.0002553705,
   0.000440111,
   0.0006248515,
   0.0008095921,
   0.0009943326,
   0.001179073,
   0.001363814,
   0.001548554,
   0.001733295,
   0.001918035,
   0.002102776,
   0.002287516,
   0.002472257,
   0.002656997,
   0.002841738,
   0.003026478,
   0.003211219,
   0.003395959,
   0.0035807,
   0.00376544,
   0.003950181,
   0.004134921,
   0.004319662,
   0.004504402,
   0.004689143,
   0.004873883,
   0.005058624,
   0.005243364,
   0.005428105,
   0.005612845,
   0.005797586,
   0.005982326,
   0.006167067,
   0.006351807,
   0.006536548,
   0.006721289,
   0.006906029,
   0.00709077,
   0.00727551,
   0.007460251,
   0.007644991,
   0.007829732,
   0.008014472,
   0.008199213,
   0.008383953,
   0.008568694,
   0.008753434,
   0.008938175,
   0.009122915,
   0.009307656,
   0.009492396,
   0.009677137,
   0.009861877,
   0.01004662,
   0.01023136,
   0.0104161,
   0.01060084,
   0.01078558,
   0.01097032,
   0.01115506,
   0.0113398,
   0.01152454,
   0.01170928,
   0.01189402,
   0.01207876,
   0.0122635,
   0.01244824,
   0.01263298,
   0.01281773,
   0.01300247,
   0.01318721,
   0.01337195,
   0.01355669,
   0.01374143,
   0.01392617,
   0.01411091,
   0.01429565,
   0.01448039,
   0.01466513,
   0.01484987,
   0.01503461,
   0.01521935,
   0.01540409,
   0.01558883,
   0.01577357,
   0.01595831,
   0.01614305,
   0.0163278,
   0.01651254,
   0.01669728,
   0.01688202,
   0.01706676,
   0.0172515,
   0.01743624,
   0.01762098,
   0.01780572,
   0.01799046,
   0.0181752,
   0.01835994,
   0.01854468,
   0.01872942,
   0.01891416,
   0.0190989,
   0.01928364,
   0.01946838,
   0.01965312,
   0.01983787,
   0.02002261,
   0.02020735,
   0.02039209,
   0.02057683,
   0.02076157,
   0.02094631,
   0.02113105,
   0.02131579,
   0.02150053,
   0.02168527,
   0.02187001,
   0.02205475,
   0.02223949,
   0.02242423,
   0.02260897,
   0.02279371,
   0.02297845,
   0.02316319,
   0.02334793,
   0.02353268,
   0.02371742,
   0.02390216,
   0.0240869,
   0.02427164,
   0.02445638,
   0.02464112,
   0.02482586,
   0.0250106,
   0.02519534,
   0.02538008,
   0.02556482,
   0.02574956,
   0.0259343,
   0.02611904,
   0.02630378,
   0.02648852,
   0.02667326,
   0.026858,
   0.02704275,
   0.02722749,
   0.02741223,
   0.02759697,
   0.02778171,
   0.02796645,
   0.02815119,
   0.02833593,
   0.02852067,
   0.02870541,
   0.02889015,
   0.02907489,
   0.02925963,
   0.02944437,
   0.02962911,
   0.02981385,
   0.02999859,
   0.03018333,
   0.03036807,
   0.03055281,
   0.03073756,
   0.0309223,
   0.03110704,
   0.03129178,
   0.03147652,
   0.03166126,
   0.031846,
   0.03203074,
   0.03221548,
   0.03240022,
   0.03258496,
   0.0327697,
   0.03295444,
   0.03313918,
   0.03332392,
   0.03350866,
   0.0336934,
   0.03387814,
   0.03406288,
   0.03424763,
   0.03443237,
   0.03461711,
   0.03480185,
   0.03498659,
   0.03517133,
   0.03535607,
   0.03554081,
   0.03572555,
   0.03591029,
   0.03609503,
   0.03627977,
   0.03646451,
   0.03664925,
   0.03683399,
   0.03701873,
   0.03720347,
   0.03738821,
   0.03757295,
   0.03775769,
   0.03794244,
   0.03812718,
   0.03831192,
   0.03849666,
   0.0386814,
   0.03886614,
   0.03905088,
   0.03923562,
   0.03942036,
   0.0396051,
   0.03978984,
   0.03997458,
   0.04015932,
   0.04034406,
   0.0405288,
   0.04071354,
   0.04089828,
   0.04108302,
   0.04126776,
   0.04145251,
   0.04163725,
   0.04182199,
   0.04200673,
   0.04219147,
   0.04237621,
   0.04256095,
   0.04274569,
   0.04293043,
   0.04311517,
   0.04329991,
   0.04348465,
   0.04366939,
   0.04385413,
   0.04403887,
   0.04422361,
   0.04440835,
   0.04459309,
   0.04477783,
   0.04496258,
   0.04514732,
   0.04533206,
   0.0455168,
   0.04570154,
   0.04588628,
   0.04607102,
   0.04625576,
   0.0464405,
   0.04662524,
   0.04680998,
   0.04699472,
   0.04717946,
   0.0473642,
   0.04754894,
   0.04773368,
   0.04791842,
   0.04810316,
   0.0482879,
   0.04847264,
   0.04865739,
   0.04884213,
   0.04902687,
   0.04921161,
   0.04939635,
   0.04958109,
   0.04976583,
   0.04995057,
   0.05013531,
   0.05032005,
   0.05050479,
   0.05068953,
   0.05087427,
   0.05105901,
   0.05124375,
   0.05142849,
   0.05161323,
   0.05179797,
   0.05198271,
   0.05216746,
   0.0523522,
   0.05253694,
   0.05272168,
   0.05290642,
   0.05309116,
   0.0532759,
   0.05346064,
   0.05364538,
   0.05383012,
   0.05401486,
   0.0541996,
   0.05438434,
   0.05456908,
   0.05475382,
   0.05493856,
   0.0551233,
   0.05530804,
   0.05549278,
   0.05567752,
   0.05586227,
   0.05604701,
   0.05623175,
   0.05641649,
   0.05660123,
   0.05678597,
   0.05697071,
   0.05715545,
   0.05734019,
   0.05752493,
   0.05770967,
   0.05789441,
   0.05807915,
   0.05826389,
   0.05844863,
   0.05863337,
   0.05881811,
   0.05900285,
   0.05918759,
   0.05937234,
   0.05955708,
   0.05974182,
   0.05992656,
   0.0601113,
   0.06029604,
   0.06048078,
   0.06066552,
   0.06085026,
   0.061035,
   0.06121974,
   0.06140448,
   0.06158922,
   0.06177396,
   0.0619587,
   0.06214344,
   0.06232818,
   0.06251292,
   0.06269766,
   0.0628824,
   0.06306715,
   0.06325189,
   0.06343663,
   0.06362137,
   0.06380611,
   0.06399085,
   0.06417559,
   0.06436033,
   0.06454507,
   0.06472981,
   0.06491455,
   0.06509929,
   0.06528403,
   0.06546877,
   0.06565351,
   0.06583825,
   0.06602299,
   0.06620773,
   0.06639247,
   0.06657722,
   0.06676196,
   0.0669467,
   0.06713144,
   0.06731618,
   0.06750092,
   0.06768566,
   0.0678704,
   0.06805514,
   0.06823988,
   0.06842462,
   0.06860936,
   0.0687941,
   0.06897884,
   0.06916358,
   0.06934832,
   0.06953306,
   0.0697178,
   0.06990254,
   0.07008729,
   0.07027203,
   0.07045677,
   0.07064151,
   0.07082625,
   0.07101099,
   0.07119573,
   0.07138047,
   0.07156521,
   0.07174995,
   0.07193469,
   0.07211943,
   0.07230417,
   0.07248891,
   0.07267365,
   0.07285839,
   0.07304313,
   0.07322787,
   0.07341261,
   0.07359735,
   0.0737821,
   0.07396684,
   0.07415158,
   0.07433632,
   0.07452106,
   0.0747058,
   0.07489054,
   0.07507528,
   0.07526002,
   0.07544476,
   0.0756295,
   0.07581424,
   0.07599898,
   0.07618372,
   0.07636846,
   0.0765532,
   0.07673794,
   0.07692268,
   0.07710742,
   0.07729217,
   0.07747691,
   0.07766165,
   0.07784639,
   0.07803113,
   0.07821587,
   0.07840061,
   0.07858535,
   0.07877009,
   0.07895483,
   0.07913957,
   0.07932431,
   0.07950905,
   0.07969379,
   0.07987853,
   0.08006327,
   0.08024801,
   0.08043275,
   0.08061749,
   0.08080223,
   0.08098698,
   0.08117172,
   0.08135646,
   0.0815412,
   0.08172594,
   0.08191068,
   0.08209542,
   0.08228016,
   0.0824649,
   0.08264964,
   0.08283438,
   0.08301912,
   0.08320386,
   0.0833886,
   0.08357334,
   0.08375808,
   0.08394282,
   0.08412756,
   0.0843123,
   0.08449705,
   0.08468179,
   0.08486653,
   0.08505127,
   0.08523601,
   0.08542075,
   0.08560549,
   0.08579023,
   0.08597497,
   0.08615971,
   0.08634445,
   0.08652919,
   0.08671393,
   0.08689867,
   0.08708341,
   0.08726815,
   0.08745289,
   0.08763763,
   0.08782237,
   0.08800711,
   0.08819186,
   0.0883766,
   0.08856134,
   0.08874608,
   0.08893082,
   0.08911556,
   0.0893003,
   0.08948504,
   0.08966978,
   0.08985452,
   0.09003926,
   0.090224,
   0.09040874,
   0.09059348,
   0.09077822,
   0.09096296,
   0.0911477,
   0.09133244,
   0.09151718,
   0.09170193,
   0.09188667,
   0.09207141,
   0.09225615,
   0.09244089};
   Double_t Graph0_fy8[501] = {
   0,
   1.996008e-06,
   3.992016e-06,
   5.988024e-06,
   7.984032e-06,
   9.98004e-06,
   1.197605e-05,
   1.397206e-05,
   1.596806e-05,
   1.796407e-05,
   1.996008e-05,
   2.195609e-05,
   2.39521e-05,
   2.59481e-05,
   2.794411e-05,
   2.994012e-05,
   3.193613e-05,
   3.393214e-05,
   3.592814e-05,
   3.792415e-05,
   3.992016e-05,
   4.191617e-05,
   4.391218e-05,
   4.590818e-05,
   4.790419e-05,
   4.99002e-05,
   5.189621e-05,
   5.389222e-05,
   5.588822e-05,
   5.788423e-05,
   5.988024e-05,
   6.187625e-05,
   6.387226e-05,
   6.586826e-05,
   6.786427e-05,
   6.986028e-05,
   7.185629e-05,
   7.38523e-05,
   7.58483e-05,
   7.784431e-05,
   7.984032e-05,
   8.183633e-05,
   8.383234e-05,
   8.582834e-05,
   8.782435e-05,
   8.982036e-05,
   9.181637e-05,
   9.381238e-05,
   9.580838e-05,
   9.780439e-05,
   9.98004e-05,
   0.0001017964,
   0.0001037924,
   0.0001057884,
   0.0001077844,
   0.0001097804,
   0.0001117764,
   0.0001137725,
   0.0001157685,
   0.0001177645,
   0.0001197605,
   0.0001217565,
   0.0001237525,
   0.0001257485,
   0.0001277445,
   0.0001297405,
   0.0001317365,
   0.0001337325,
   0.0001357285,
   0.0001377246,
   0.0001397206,
   0.0001417166,
   0.0001437126,
   0.0001457086,
   0.0001477046,
   0.0001497006,
   0.0001516966,
   0.0001536926,
   0.0001556886,
   0.0001576846,
   0.0001596806,
   0.0001616766,
   0.0001636727,
   0.0001656687,
   0.0001676647,
   0.0001696607,
   0.0001716567,
   0.0001736527,
   0.0001756487,
   0.0001776447,
   0.0001796407,
   0.0001816367,
   0.0001836327,
   0.0001856287,
   0.0001876248,
   0.0001896208,
   0.0001916168,
   0.0001936128,
   0.0001956088,
   0.0001976048,
   0.0001996008,
   0.0002015968,
   0.0002035928,
   0.0002055888,
   0.0002075848,
   0.0002095808,
   0.0002115768,
   0.0002135729,
   0.0002155689,
   0.0002175649,
   0.0002195609,
   0.0002215569,
   0.0002235529,
   0.0002255489,
   0.0002275449,
   0.0002295409,
   0.0002315369,
   0.0002335329,
   0.0002355289,
   0.000237525,
   0.000239521,
   0.000241517,
   0.000243513,
   0.000245509,
   0.000247505,
   0.000249501,
   0.000251497,
   0.000253493,
   0.000255489,
   0.000257485,
   0.000259481,
   0.000261477,
   0.0002634731,
   0.0002654691,
   0.0002674651,
   0.0002694611,
   0.0002714571,
   0.0002734531,
   0.0002754491,
   0.0002774451,
   0.0002794411,
   0.0002814371,
   0.0002834331,
   0.0002854291,
   0.0002874251,
   0.0002894212,
   0.0002914172,
   0.0002934132,
   0.0002954092,
   0.0002974052,
   0.0002994012,
   0.0003013972,
   0.0003033932,
   0.0003053892,
   0.0003073852,
   0.0003093812,
   0.0003113772,
   0.0003133733,
   0.0003153693,
   0.0003173653,
   0.0003193613,
   0.0003213573,
   0.0003233533,
   0.0003253493,
   0.0003273453,
   0.0003293413,
   0.0003313373,
   0.0003333333,
   0.0003353293,
   0.0003373253,
   0.0003393214,
   0.0003413174,
   0.0003433134,
   0.0003453094,
   0.0003473054,
   0.0003493014,
   0.0003512974,
   0.0003532934,
   0.0003552894,
   0.0003572854,
   0.0003592814,
   0.0003612774,
   0.0003632735,
   0.0003652695,
   0.0003672655,
   0.0003692615,
   0.0003712575,
   0.0003732535,
   0.0003752495,
   0.0003772455,
   0.0003792415,
   0.0003812375,
   0.0003832335,
   0.0003852295,
   0.0003872255,
   0.0003892216,
   0.0003912176,
   0.0003932136,
   0.0003952096,
   0.0003972056,
   0.0003992016,
   0.0004011976,
   0.0004031936,
   0.0004051896,
   0.0004071856,
   0.0004091816,
   0.0004111776,
   0.0004131737,
   0.0004151697,
   0.0004171657,
   0.0004191617,
   0.0004211577,
   0.0004231537,
   0.0004251497,
   0.0004271457,
   0.0004291417,
   0.0004311377,
   0.0004331337,
   0.0004351297,
   0.0004371257,
   0.0004391218,
   0.0004411178,
   0.0004431138,
   0.0004451098,
   0.0004471058,
   0.0004491018,
   0.0004510978,
   0.0004530938,
   0.0004550898,
   0.0004570858,
   0.0004590818,
   0.0004610778,
   0.0004630739,
   0.0004650699,
   0.0004670659,
   0.0004690619,
   0.0004710579,
   0.0004730539,
   0.0004750499,
   0.0004770459,
   0.0004790419,
   0.0004810379,
   0.0004830339,
   0.0004850299,
   0.0004870259,
   0.000489022,
   0.000491018,
   0.000493014,
   0.00049501,
   0.000497006,
   0.000499002,
   0.000500998,
   0.000502994,
   0.00050499,
   0.000506986,
   0.000508982,
   0.000510978,
   0.0005129741,
   0.0005149701,
   0.0005169661,
   0.0005189621,
   0.0005209581,
   0.0005229541,
   0.0005249501,
   0.0005269461,
   0.0005289421,
   0.0005309381,
   0.0005329341,
   0.0005349301,
   0.0005369261,
   0.0005389222,
   0.0005409182,
   0.0005429142,
   0.0005449102,
   0.0005469062,
   0.0005489022,
   0.0005508982,
   0.0005528942,
   0.0005548902,
   0.0005568862,
   0.0005588822,
   0.0005608782,
   0.0005628743,
   0.0005648703,
   0.0005668663,
   0.0005688623,
   0.0005708583,
   0.0005728543,
   0.0005748503,
   0.0005768463,
   0.0005788423,
   0.0005808383,
   0.0005828343,
   0.0005848303,
   0.0005868263,
   0.0005888224,
   0.0005908184,
   0.0005928144,
   0.0005948104,
   0.0005968064,
   0.0005988024,
   0.0006007984,
   0.0006027944,
   0.0006047904,
   0.0006067864,
   0.0006087824,
   0.0006107784,
   0.0006127745,
   0.0006147705,
   0.0006167665,
   0.0006187625,
   0.0006207585,
   0.0006227545,
   0.0006247505,
   0.0006267465,
   0.0006287425,
   0.0006307385,
   0.0006327345,
   0.0006347305,
   0.0006367265,
   0.0006387226,
   0.0006407186,
   0.0006427146,
   0.0006447106,
   0.0006467066,
   0.0006487026,
   0.0006506986,
   0.0006526946,
   0.0006546906,
   0.0006566866,
   0.0006586826,
   0.0006606786,
   0.0006626747,
   0.0006646707,
   0.0006666667,
   0.0006686627,
   0.0006706587,
   0.0006726547,
   0.0006746507,
   0.0006766467,
   0.0006786427,
   0.0006806387,
   0.0006826347,
   0.0006846307,
   0.0006866267,
   0.0006886228,
   0.0006906188,
   0.0006926148,
   0.0006946108,
   0.0006966068,
   0.0006986028,
   0.0007005988,
   0.0007025948,
   0.0007045908,
   0.0007065868,
   0.0007085828,
   0.0007105788,
   0.0007125749,
   0.0007145709,
   0.0007165669,
   0.0007185629,
   0.0007205589,
   0.0007225549,
   0.0007245509,
   0.0007265469,
   0.0007285429,
   0.0007305389,
   0.0007325349,
   0.0007345309,
   0.0007365269,
   0.000738523,
   0.000740519,
   0.000742515,
   0.000744511,
   0.000746507,
   0.000748503,
   0.000750499,
   0.000752495,
   0.000754491,
   0.000756487,
   0.000758483,
   0.000760479,
   0.000762475,
   0.0007644711,
   0.0007664671,
   0.0007684631,
   0.0007704591,
   0.0007724551,
   0.0007744511,
   0.0007764471,
   0.0007784431,
   0.0007804391,
   0.0007824351,
   0.0007844311,
   0.0007864271,
   0.0007884232,
   0.0007904192,
   0.0007924152,
   0.0007944112,
   0.0007964072,
   0.0007984032,
   0.0008003992,
   0.0008023952,
   0.0008043912,
   0.0008063872,
   0.0008083832,
   0.0008103792,
   0.0008123752,
   0.0008143713,
   0.0008163673,
   0.0008183633,
   0.0008203593,
   0.0008223553,
   0.0008243513,
   0.0008263473,
   0.0008283433,
   0.0008303393,
   0.0008323353,
   0.0008343313,
   0.0008363273,
   0.0008383234,
   0.0008403194,
   0.0008423154,
   0.0008443114,
   0.0008463074,
   0.0008483034,
   0.0008502994,
   0.0008522954,
   0.0008542914,
   0.0008562874,
   0.0008582834,
   0.0008602794,
   0.0008622754,
   0.0008642715,
   0.0008662675,
   0.0008682635,
   0.0008702595,
   0.0008722555,
   0.0008742515,
   0.0008762475,
   0.0008782435,
   0.0008802395,
   0.0008822355,
   0.0008842315,
   0.0008862275,
   0.0008882236,
   0.0008902196,
   0.0008922156,
   0.0008942116,
   0.0008962076,
   0.0008982036,
   0.0009001996,
   0.0009021956,
   0.0009041916,
   0.0009061876,
   0.0009081836,
   0.0009101796,
   0.0009121756,
   0.0009141717,
   0.0009161677,
   0.0009181637,
   0.0009201597,
   0.0009221557,
   0.0009241517,
   0.0009261477,
   0.0009281437,
   0.0009301397,
   0.0009321357,
   0.0009341317,
   0.0009361277,
   0.0009381238,
   0.0009401198,
   0.0009421158,
   0.0009441118,
   0.0009461078,
   0.0009481038,
   0.0009500998,
   0.0009520958,
   0.0009540918,
   0.0009560878,
   0.0009580838,
   0.0009600798,
   0.0009620758,
   0.0009640719,
   0.0009660679,
   0.0009680639,
   0.0009700599,
   0.0009720559,
   0.0009740519,
   0.0009760479,
   0.0009780439,
   0.0009800399,
   0.0009820359,
   0.0009840319,
   0.0009860279,
   0.000988024,
   0.00099002,
   0.000992016,
   0.000994012,
   0.000996008,
   0.000998004};
   graph = new TGraph(501,Graph0_fx8,Graph0_fy8);
   graph->SetName("Graph0");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph018 = new TH1F("Graph_Graph_Graph018","",501,-0.029,0.029);
   Graph_Graph_Graph018->SetMinimum(0);
   Graph_Graph_Graph018->SetMaximum(0.001);
   Graph_Graph_Graph018->SetDirectory(0);
   Graph_Graph_Graph018->SetStats(0);
   Graph_Graph_Graph018->SetLineWidth(2);
   Graph_Graph_Graph018->SetMarkerStyle(20);
   Graph_Graph_Graph018->GetXaxis()->SetTitle("#it{N}(#it{#Xi^{#minus}_{b}}#rightarrow#it{#Xi^{#minus}}#it{#gamma})/#it{N}(#it{#Xi^{#minus}_{b}}#rightarrow#it{#Xi^{#minus}}#it{J/#psi})");
   Graph_Graph_Graph018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph018->GetYaxis()->SetTitle("#it{B}(#it{#Xi^{#minus}_{b}}#rightarrow#it{#Xi^{#minus}}#it{#gamma})");
   Graph_Graph_Graph018->GetYaxis()->SetNdivisions(2000510);
   Graph_Graph_Graph018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph018->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph018);
   
   graph->Draw("l");
   TLine *line = new TLine(-0.002559054,0,-0.002559054,0.0001286774);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(4);
   line->Draw();
   line = new TLine(-0.029,0.0001286774,-0.002559054,0.0001286774);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(4);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.75,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("5.4 fb^{#minus 1}");
   pt->Draw();
   BR->Modified();
   BR->cd();
   BR->SetSelected(BR);
}

